Maximal abelian and Curci-Ferrari gauges in momentum subtraction at three loops

The vertex structure of QCD fixed in the maximal abelian gauge (MAG) and Curci-Ferrari gauge is analysed at two loops at the fully symmetric point for the 3-point functions corresponding to the three momentum subtraction (MOM) renormalization schemes. Consequently the three loop renormalization group functions are determined for each of these three schemes in each gauge using properties of the renormalization group equation.

==> anc/qcdcfmom3.txt <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic version of beta-functions, anomalous dimensions, coupling
    constant mappings and conversion functions for each MOMi scheme together
    with amplitudes for MSbar and the MOMi scheme defined by that vertex.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
N_F is the dimension of the fundamental representation of the colour group.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
z3 is zeta(3) where zeta(x) is the Riemann zeta function.

The quantities labelled sumgraph correspond to a Green's function. The
subsequent part of the quantity label refer in order to the gauge, vertex and
then scheme. The syntax is:

{mag -> maximal abelian gauge, cf -> Curci-Ferrari gauge},

{ggg -> triple gluon vertex, aqq -> quark-gluon vertex, acc -> ghost-gluon
vertex},

{ms -> MSbar, momg -> momentum subtraction based on triple gluon vertex,
momq -> momentum subtraction based on quark-gluon vertex,
momc -> momentum subtraction based on ghost-gluon vertex}.

The label Sigma_* on a set of terms flags the corresponding amplitude.

a is the MSbar coupling constant.
al is the MSbar gauge parameter.

amom is the MOMi coupling constant.
almom is the MOMi gauge parameter.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMggg renormalization group functions and triple gluon vertex amplitudes
                              in MSbar and MOMggg

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

beta_ms(a,al) = 

+ ( - 11*Ca + 4*Nf*Tf)/3*a^2 

+ (2*( - 17*Ca^2 + 10*Ca*Nf*Tf + 6*Cf*Nf*Tf))/3*a^3 

+ ( - 2857*Ca^3 + 2830*Ca^2*Nf*Tf + 1230*Ca*Cf*Nf*Tf - 316*Ca*Nf^2*Tf^2

    - 108*Cf^2*Nf*Tf - 264*Cf*Nf^2*Tf^2)/54*a^4;


gamma_A_ms(a,al) = 

(3*al*Ca - 13*Ca + 8*Nf*Tf)/6*a 

+ (al^2*Ca^2 + 11*al*Ca^2 - 59*Ca^2 
+ 40*Ca*Nf*Tf + 32*Cf*Nf*Tf)/8*a^2 

+ (54*al^3*Ca^3 + 909*al^2*Ca^3 
+ 864*al*Ca^3*z3 + 6012*al*Ca^3 - 2304*al*Ca^2*Nf*Tf + 648*Ca^3*z3 
- 39860*Ca^3 - 20736*Ca^2*Nf*Tf*z3 + 58304*Ca^2*Nf*Tf + 27648*Ca*Cf*Nf*Tf*z3 
+ 320*Ca*Cf*Nf*Tf - 9728*Ca*Nf^2*Tf^2 - 2304*Cf^2*Nf*Tf 
- 5632*Cf*Nf^2*Tf^2)/1152*a^3;

gamma_c_ms(a,al) = 

(Ca*(al - 3))/4*a 

+ (Ca*(3*al^2*Ca - 3*al*Ca - 95*Ca 
+ 40*Nf*Tf))/48*a^2 

+ (Ca*(162*al^3*Ca^2 + 1485*al^2*Ca^2 
- 2592*al*Ca^2*z3 + 3672*al*Ca^2 - 6048*al*Ca*Nf*Tf - 1944*Ca^2*z3 
- 63268*Ca^2 + 62208*Ca*Nf*Tf*z3 + 6208*Ca*Nf*Tf - 82944*Cf*Nf*Tf*z3 
+ 77760*Cf*Nf*Tf + 8960*Nf^2*Tf^2))/6912*a^3;

gamma_q_ms(a,al) = 

al*Cf*a 

+ (Cf*(8*al*Ca + 25*Ca - 6*Cf - 8*Nf*Tf))/4*a^2 

+ (Cf*(27*al^3*Ca^2 + 270*al^2*Ca^2 + 216*al*Ca^2*z3 
+ 2367*al*Ca^2 - 1224*al*Ca*Nf*Tf - 2484*Ca^2*z3 + 18310*Ca^2 
+ 3456*Ca*Cf*z3 - 10296*Ca*Cf - 9184*Ca*Nf*Tf + 432*Cf^2 + 864*Cf*Nf*Tf 
+ 640*Nf^2*Tf^2))/288*a^3;

gamma_al_ms(a,al) = 

( - 3*al*Ca + 26*Ca - 16*Nf*Tf)/12*a 

+ ( - al^2*Ca^2 - 17*al*Ca^2 + 118*Ca^2 - 80*Ca*Nf*Tf 
- 64*Cf*Nf*Tf)/16*a^2 

+ ( - 27*al^3*Ca^3 - 558*al^2*Ca^3 - 864*al*Ca^3*z3 
- 4203*al*Ca^3 + 1224*al*Ca^2*Nf*Tf - 648*Ca^3*z3 
+ 39860*Ca^3 + 20736*Ca^2*Nf*Tf*z3 - 58304*Ca^2*Nf*Tf 
- 27648*Ca*Cf*Nf*Tf*z3 - 320*Ca*Cf*Nf*Tf + 9728*Ca*Nf^2*Tf^2 
+ 2304*Cf^2*Nf*Tf + 5632*Cf*Nf^2*Tf^2)/1152*a^3;

beta_momggg(amom,almom) = 

( -11*Ca + 4*Nf*Tf)/3*amom^2

+(-72*psiprime(1/3)*almom^3*Ca^2
+786*psiprime(1/3)*almom^2*Ca^2
-384*psiprime(1/3)*almom^2*Ca*Nf*Tf
-1404*psiprime(1/3)*almom*Ca^2
+864*psiprime(1/3)*almom*Ca*Nf*Tf
-81*almom^4*Ca^2
+48*almom^3*Ca^2*pi^2
+1026*almom^3*Ca^2
-432*almom^3*Ca*Nf*Tf
-524*almom^2*Ca^2*pi^2
-3051*almom^2*Ca^2
+256*almom^2*Ca*Nf*pi^2*Tf
+1728*almom^2*Ca*Nf*Tf
+936*almom*Ca^2*pi^2
+2106*almom*Ca^2
-576*almom*Ca*Nf*pi^2*Tf
-1296*almom*Ca*Nf*Tf
-14688*Ca^2
+8640*Ca*Nf*Tf
+5184*Cf*Nf*Tf))/1296*amom^3

+(12960*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^3
-171288*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^3
+58752*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Nf*Tf
+682452*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^3
-511488*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Nf*Tf
-883620*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^3
+1576224*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
-516096*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Nf^2*Tf^2
-14904*sqrt(3)*psiprime(1/3)^2*almom*Ca^3
-196992*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
+663552*sqrt(3)*psiprime(1/3)^2*almom*Ca*Nf^2*Tf^2
+418968*sqrt(3)*psiprime(1/3)^2*Ca^3
-2484000*sqrt(3)*psiprime(1/3)^2*Ca^2*Nf*Tf
+4091904*sqrt(3)*psiprime(1/3)^2*Ca*Nf^2*Tf^2
-1179648*sqrt(3)*psiprime(1/3)^2*Nf^3*Tf^3
+24300*sqrt(3)*psiprime(1/3)*almom^6*Ca^3
-17280*sqrt(3)*psiprime(1/3)*almom^5*Ca^3*pi^2
-371952*sqrt(3)*psiprime(1/3)*almom^5*Ca^3
+114048*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*Nf*Tf
+228384*sqrt(3)*psiprime(1/3)*almom^4*Ca^3*pi^2
+1474524*sqrt(3)*psiprime(1/3)*almom^4*Ca^3
-78336*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*pi^2*Tf
-1065312*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*Tf
-909936*sqrt(3)*psiprime(1/3)*almom^3*Ca^3*pi^2
-2071332*sqrt(3)*psiprime(1/3)*almom^3*Ca^3
+681984*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*pi^2*Tf
+2198016*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
-663552*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf^2*Tf^2
+1178160*sqrt(3)*psiprime(1/3)*almom^2*Ca^3*pi^2
+2852712*sqrt(3)*psiprime(1/3)*almom^2*Ca^3
-2101632*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
-6289056*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
-1119744*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*Tf
+688128*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf^2*pi^2*Tf^2
+1797120*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf^2*Tf^2
+19872*sqrt(3)*psiprime(1/3)*almom*Ca^3*pi^2
-9558648*sqrt(3)*psiprime(1/3)*almom*Ca^3
+262656*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
+3359232*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*Tf
+3359232*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
-884736*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*pi^2*Tf^2
-746496*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
-558624*sqrt(3)*psiprime(1/3)*Ca^3*pi^2
+74174400*sqrt(3)*psiprime(1/3)*Ca^3
+3312000*sqrt(3)*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
-77977728*sqrt(3)*psiprime(1/3)*Ca^2*Nf*Tf
+9517824*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*Tf
-5455872*sqrt(3)*psiprime(1/3)*Ca*Nf^2*pi^2*Tf^2
+23182848*sqrt(3)*psiprime(1/3)*Ca*Nf^2*Tf^2
+1572864*sqrt(3)*psiprime(1/3)*Nf^3*pi^2*Tf^3
-884736*sqrt(3)*psiprime(1/3)*Nf^3*Tf^3
+729*sqrt(3)*psiprime3(1/3)*almom^4*Ca^3
+1620*sqrt(3)*psiprime3(1/3)*almom^3*Ca^3
+2592*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2*Nf*Tf
-23328*sqrt(3)*psiprime3(1/3)*almom^2*Ca^3
+11664*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
-104976*sqrt(3)*psiprime3(1/3)*almom*Ca^3
+760914*sqrt(3)*psiprime3(1/3)*Ca^3
-732888*sqrt(3)*psiprime3(1/3)*Ca^2*Nf*Tf
+165888*sqrt(3)*psiprime3(1/3)*Ca*Nf^2*Tf^2
-1259712*sqrt(3)*ss2(pi/6)*almom^4*Ca^3
+4758912*sqrt(3)*ss2(pi/6)*almom^3*Ca^3
-4478976*sqrt(3)*ss2(pi/6)*almom^3*Ca^2*Nf*Tf
-6613488*sqrt(3)*ss2(pi/6)*almom^2*Ca^3
-39680928*sqrt(3)*ss2(pi/6)*almom*Ca^3
+532718208*sqrt(3)*ss2(pi/6)*Ca^3
-440059392*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
+89579520*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
+2519424*sqrt(3)*ss2(pi/2)*almom^4*Ca^3
-9517824*sqrt(3)*ss2(pi/2)*almom^3*Ca^3
+8957952*sqrt(3)*ss2(pi/2)*almom^3*Ca^2*Nf*Tf
+13226976*sqrt(3)*ss2(pi/2)*almom^2*Ca^3
+79361856*sqrt(3)*ss2(pi/2)*almom*Ca^3
-1065436416*sqrt(3)*ss2(pi/2)*Ca^3
+880118784*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
-179159040*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
+2099520*sqrt(3)*ss3(pi/6)*almom^4*Ca^3
-7931520*sqrt(3)*ss3(pi/6)*almom^3*Ca^3
+7464960*sqrt(3)*ss3(pi/6)*almom^3*Ca^2*Nf*Tf
+11022480*sqrt(3)*ss3(pi/6)*almom^2*Ca^3
+66134880*sqrt(3)*ss3(pi/6)*almom*Ca^3
-887863680*sqrt(3)*ss3(pi/6)*Ca^3
+733432320*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
-149299200*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
-1679616*sqrt(3)*ss3(pi/2)*almom^4*Ca^3
+6345216*sqrt(3)*ss3(pi/2)*almom^3*Ca^3
-5971968*sqrt(3)*ss3(pi/2)*almom^3*Ca^2*Nf*Tf
-8817984*sqrt(3)*ss3(pi/2)*almom^2*Ca^3
-52907904*sqrt(3)*ss3(pi/2)*almom*Ca^3
+710290944*sqrt(3)*ss3(pi/2)*Ca^3
-586745856*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
+119439360*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
+10935*sqrt(3)*almom^7*Ca^3
-16200*sqrt(3)*almom^6*Ca^3*pi^2
-207765*sqrt(3)*almom^6*Ca^3
+52488*sqrt(3)*almom^6*Ca^2*Nf*Tf
+5760*sqrt(3)*almom^5*Ca^3*pi^4
+247968*sqrt(3)*almom^5*Ca^3*pi^2
+1118286*sqrt(3)*almom^5*Ca^3
-76032*sqrt(3)*almom^5*Ca^2*Nf*pi^2*Tf
-583200*sqrt(3)*almom^5*Ca^2*Nf*Tf
-78072*sqrt(3)*almom^4*Ca^3*pi^4
-983016*sqrt(3)*almom^4*Ca^3*pi^2
-104976*sqrt(3)*almom^4*Ca^3*z3
-1160568*sqrt(3)*almom^4*Ca^3
+26112*sqrt(3)*almom^4*Ca^2*Nf*pi^4*Tf
+710208*sqrt(3)*almom^4*Ca^2*Nf*pi^2*Tf
+973944*sqrt(3)*almom^4*Ca^2*Nf*Tf
+298992*sqrt(3)*almom^3*Ca^3*pi^4
+1380888*sqrt(3)*almom^3*Ca^3*pi^2
+344088*sqrt(3)*almom^3*Ca^3*z3
-694251*sqrt(3)*almom^3*Ca^3
-234240*sqrt(3)*almom^3*Ca^2*Nf*pi^4*Tf
-1465344*sqrt(3)*almom^3*Ca^2*Nf*pi^2*Tf
-373248*sqrt(3)*almom^3*Ca^2*Nf*Tf*z3
+318816*sqrt(3)*almom^3*Ca^2*Nf*Tf
-1119744*sqrt(3)*almom^3*Ca*Cf*Nf*Tf
+442368*sqrt(3)*almom^3*Ca*Nf^2*pi^2*Tf^2
-248832*sqrt(3)*almom^3*Ca*Nf^2*Tf^2
-330512*sqrt(3)*almom^2*Ca^3*pi^4
-1901808*sqrt(3)*almom^2*Ca^3*pi^2
+1067256*sqrt(3)*almom^2*Ca^3*z3
-5177601*sqrt(3)*almom^2*Ca^3
+669440*sqrt(3)*almom^2*Ca^2*Nf*pi^4*Tf
+4192704*sqrt(3)*almom^2*Ca^2*Nf*pi^2*Tf
-139968*sqrt(3)*almom^2*Ca^2*Nf*Tf*z3
+2307528*sqrt(3)*almom^2*Ca^2*Nf*Tf
+746496*sqrt(3)*almom^2*Ca*Cf*Nf*pi^2*Tf
+5038848*sqrt(3)*almom^2*Ca*Cf*Nf*Tf
-229376*sqrt(3)*almom^2*Ca*Nf^2*pi^4*Tf^2
-1198080*sqrt(3)*almom^2*Ca*Nf^2*pi^2*Tf^2
+1057536*sqrt(3)*almom^2*Ca*Nf^2*Tf^2
+273312*sqrt(3)*almom*Ca^3*pi^4
+6372432*sqrt(3)*almom*Ca^3*pi^2
+5983632*sqrt(3)*almom*Ca^3*z3
+6856974*sqrt(3)*almom*Ca^3
-87552*sqrt(3)*almom*Ca^2*Nf*pi^4*Tf
-2239488*sqrt(3)*almom*Ca^2*Nf*pi^2*Tf
-4315680*sqrt(3)*almom*Ca^2*Nf*Tf
-2239488*sqrt(3)*almom*Ca*Cf*Nf*pi^2*Tf
-5038848*sqrt(3)*almom*Ca*Cf*Nf*Tf
+294912*sqrt(3)*almom*Ca*Nf^2*pi^4*Tf^2
+497664*sqrt(3)*almom*Ca*Nf^2*pi^2*Tf^2
-373248*sqrt(3)*almom*Ca*Nf^2*Tf^2
-1842896*sqrt(3)*Ca^3*pi^4
-49449600*sqrt(3)*Ca^3*pi^2
-60880248*sqrt(3)*Ca^3*z3
-103300434*sqrt(3)*Ca^3
+850368*sqrt(3)*Ca^2*Nf*pi^4*Tf
+51985152*sqrt(3)*Ca^2*Nf*pi^2*Tf
+87829920*sqrt(3)*Ca^2*Nf*Tf*z3
+99690264*sqrt(3)*Ca^2*Nf*Tf
-6345216*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
-49268736*sqrt(3)*Ca*Cf*Nf*Tf*z3
+46842624*sqrt(3)*Ca*Cf*Nf*Tf
+1376256*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
-15455232*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
-23887872*sqrt(3)*Ca*Nf^2*Tf^2*z3
-16920576*sqrt(3)*Ca*Nf^2*Tf^2
-1679616*sqrt(3)*Cf^2*Nf*Tf
+17915904*sqrt(3)*Cf*Nf^2*Tf^2*z3
-14183424*sqrt(3)*Cf*Nf^2*Tf^2
-524288*sqrt(3)*Nf^3*pi^4*Tf^3
+589824*sqrt(3)*Nf^3*pi^2*Tf^3
-165888*sqrt(3)*Nf^3*Tf^3
-8748*ln(3)^2*almom^4*Ca^3*pi
+33048*ln(3)^2*almom^3*Ca^3*pi
-31104*ln(3)^2*almom^3*Ca^2*Nf*pi*Tf
-45927*ln(3)^2*almom^2*Ca^3*pi
-275562*ln(3)^2*almom*Ca^3*pi
+3699432*ln(3)^2*Ca^3*pi
-3055968*ln(3)^2*Ca^2*Nf*pi*Tf
+622080*ln(3)^2*Ca*Nf^2*pi*Tf^2
+104976*ln(3)*almom^4*Ca^3*pi
-396576*ln(3)*almom^3*Ca^3*pi
+373248*ln(3)*almom^3*Ca^2*Nf*pi*Tf
+551124*ln(3)*almom^2*Ca^3*pi
+3306744*ln(3)*almom*Ca^3*pi
-44393184*ln(3)*Ca^3*pi
+36671616*ln(3)*Ca^2*Nf*pi*Tf
-7464960*ln(3)*Ca*Nf^2*pi*Tf^2
+9396*almom^4*Ca^3*pi^3
-35496*almom^3*Ca^3*pi^3
+33408*almom^3*Ca^2*Nf*pi^3*Tf
+49329*almom^2*Ca^3*pi^3
+295974*almom*Ca^3*pi^3
-3973464*Ca^3*pi^3
+3282336*Ca^2*Nf*pi^3*Tf
-668160*Ca*Nf^2*pi^3*Tf^2)/(839808*sqrt(3))*amom^4;

gamma_A_momggg(amom,almom) = 

(3*almom*Ca-13*Ca+8*Nf*Tf)/6*amom

+(-108*psiprime(1/3)*almom^3*Ca^2
+954*psiprime(1/3)*almom^2*Ca^2
-288*psiprime(1/3)*almom^2*Ca*Nf*Tf
-2520*psiprime(1/3)*almom*Ca^2
+2448*psiprime(1/3)*almom*Ca*Nf*Tf
+1794*psiprime(1/3)*Ca^2
-6096*psiprime(1/3)*Ca*Nf*Tf
+3072*psiprime(1/3)*Nf^2*Tf^2
-81*almom^4*Ca^2
+72*almom^3*Ca^2*pi^2
+837*almom^3*Ca^2
-216*almom^3*Ca*Nf*Tf
-636*almom^2*Ca^2*pi^2
-1539*almom^2*Ca^2
+192*almom^2*Ca*Nf*pi^2*Tf
+648*almom^2*Ca*Nf*Tf
+1680*almom*Ca^2*pi^2
-135*almom*Ca^2
-1632*almom*Ca*Nf*pi^2*Tf
-1512*almom*Ca*Nf*Tf
-1196*Ca^2*pi^2
-2655*Ca^2
+4064*Ca*Nf*pi^2*Tf
+2304*Ca*Nf*Tf
+7776*Cf*Nf*Tf
-2048*Nf^2*pi^2*Tf^2
+1152*Nf^2*Tf^2)/1944*amom^2

+(27216*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^3
-362880*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^3
+72576*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Nf*Tf
+1821204*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^3
-1233792*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Nf*Tf
-4231332*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^3
+7154784*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
-1548288*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Nf^2*Tf^2
+4468716*sqrt(3)*psiprime(1/3)^2*almom*Ca^3
-16051392*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
+10063872*sqrt(3)*psiprime(1/3)^2*almom*Ca*Nf^2*Tf^2
-1733004*sqrt(3)*psiprime(1/3)^2*Ca^3
+10711008*sqrt(3)*psiprime(1/3)^2*Ca^2*Nf*Tf
-19353600*sqrt(3)*psiprime(1/3)^2*Ca*Nf^2*Tf^2
+8257536*sqrt(3)*psiprime(1/3)^2*Nf^3*Tf^3
+40824*sqrt(3)*psiprime(1/3)*almom^6*Ca^3
-36288*sqrt(3)*psiprime(1/3)*almom^5*Ca^3*pi^2
-623052*sqrt(3)*psiprime(1/3)*almom^5*Ca^3
+108864*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*Nf*Tf
+483840*sqrt(3)*psiprime(1/3)*almom^4*Ca^3*pi^2
+2355156*sqrt(3)*psiprime(1/3)*almom^4*Ca^3
-96768*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*pi^2*Tf
-1438560*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*Tf
-2428272*sqrt(3)*psiprime(1/3)*almom^3*Ca^3*pi^2
-3674808*sqrt(3)*psiprime(1/3)*almom^3*Ca^3
+1645056*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*pi^2*Tf
+5189184*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
-1161216*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf^2*Tf^2
+5641776*sqrt(3)*psiprime(1/3)*almom^2*Ca^3*pi^2
+4607928*sqrt(3)*psiprime(1/3)*almom^2*Ca^3
-9539712*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
-16479936*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
-2239488*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*Tf
+2064384*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf^2*pi^2*Tf^2
+3400704*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf^2*Tf^2
-5958288*sqrt(3)*psiprime(1/3)*almom*Ca^3*pi^2
+41188824*sqrt(3)*psiprime(1/3)*almom*Ca^3
+21401856*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
-13068864*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*Tf
+14556672*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
-13418496*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*pi^2*Tf^2
-7257600*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
+2310672*sqrt(3)*psiprime(1/3)*Ca^3*pi^2
-121373424*sqrt(3)*psiprime(1/3)*Ca^3
-14281344*sqrt(3)*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
+134602560*sqrt(3)*psiprime(1/3)*Ca^2*Nf*Tf
-27993600*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*Tf
+25804800*sqrt(3)*psiprime(1/3)*Ca*Nf^2*pi^2*Tf^2
-40849920*sqrt(3)*psiprime(1/3)*Ca*Nf^2*Tf^2
+35831808*sqrt(3)*psiprime(1/3)*Cf*Nf^2*Tf^2
-11010048*sqrt(3)*psiprime(1/3)*Nf^3*pi^2*Tf^3
+6193152*sqrt(3)*psiprime(1/3)*Nf^3*Tf^3
+1458*sqrt(3)*psiprime3(1/3)*almom^4*Ca^3
+6804*sqrt(3)*psiprime3(1/3)*almom^3*Ca^3
+3888*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2*Nf*Tf
-161838*sqrt(3)*psiprime3(1/3)*almom^2*Ca^3
+34992*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
+766179*sqrt(3)*psiprime3(1/3)*almom*Ca^3
-466560*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Nf*Tf
-1348893*sqrt(3)*psiprime3(1/3)*Ca^3
+1638792*sqrt(3)*psiprime3(1/3)*Ca^2*Nf*Tf
-497664*sqrt(3)*psiprime3(1/3)*Ca*Nf^2*Tf^2
-2519424*sqrt(3)*ss2(pi/6)*almom^4*Ca^3
+10917504*sqrt(3)*ss2(pi/6)*almom^3*Ca^3
-6718464*sqrt(3)*ss2(pi/6)*almom^3*Ca^2*Nf*Tf
-39680928*sqrt(3)*ss2(pi/6)*almom^2*Ca^3
+389880864*sqrt(3)*ss2(pi/6)*almom*Ca^3
-206592768*sqrt(3)*ss2(pi/6)*almom*Ca^2*Nf*Tf
-944364096*sqrt(3)*ss2(pi/6)*Ca^3
+1017847296*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
-268738560*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
+5038848*sqrt(3)*ss2(pi/2)*almom^4*Ca^3
-21835008*sqrt(3)*ss2(pi/2)*almom^3*Ca^3
+13436928*sqrt(3)*ss2(pi/2)*almom^3*Ca^2*Nf*Tf
+79361856*sqrt(3)*ss2(pi/2)*almom^2*Ca^3
-779761728*sqrt(3)*ss2(pi/2)*almom*Ca^3
+413185536*sqrt(3)*ss2(pi/2)*almom*Ca^2*Nf*Tf
+1888728192*sqrt(3)*ss2(pi/2)*Ca^3
-2035694592*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
+537477120*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
+4199040*sqrt(3)*ss3(pi/6)*almom^4*Ca^3
-18195840*sqrt(3)*ss3(pi/6)*almom^3*Ca^3
+11197440*sqrt(3)*ss3(pi/6)*almom^3*Ca^2*Nf*Tf
+66134880*sqrt(3)*ss3(pi/6)*almom^2*Ca^3
-649801440*sqrt(3)*ss3(pi/6)*almom*Ca^3
+344321280*sqrt(3)*ss3(pi/6)*almom*Ca^2*Nf*Tf
+1573940160*sqrt(3)*ss3(pi/6)*Ca^3
-1696412160*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
+447897600*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
-3359232*sqrt(3)*ss3(pi/2)*almom^4*Ca^3
+14556672*sqrt(3)*ss3(pi/2)*almom^3*Ca^3
-8957952*sqrt(3)*ss3(pi/2)*almom^3*Ca^2*Nf*Tf
-52907904*sqrt(3)*ss3(pi/2)*almom^2*Ca^3
+519841152*sqrt(3)*ss3(pi/2)*almom*Ca^3
-275457024*sqrt(3)*ss3(pi/2)*almom*Ca^2*Nf*Tf
-1259152128*sqrt(3)*ss3(pi/2)*Ca^3
+1357129728*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
-358318080*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
+15309*sqrt(3)*almom^7*Ca^3
-27216*sqrt(3)*almom^6*Ca^3*pi^2
-289413*sqrt(3)*almom^6*Ca^3
+40824*sqrt(3)*almom^6*Ca^2*Nf*Tf
+12096*sqrt(3)*almom^5*Ca^3*pi^4
+415368*sqrt(3)*almom^5*Ca^3*pi^2
+1336257*sqrt(3)*almom^5*Ca^3
-72576*sqrt(3)*almom^5*Ca^2*Nf*pi^2*Tf
-454896*sqrt(3)*almom^5*Ca^2*Nf*Tf
-165168*sqrt(3)*almom^4*Ca^3*pi^4
-1570104*sqrt(3)*almom^4*Ca^3*pi^2
-209952*sqrt(3)*almom^4*Ca^3*z3
-60507*sqrt(3)*almom^4*Ca^3
+32256*sqrt(3)*almom^4*Ca^2*Nf*pi^4*Tf
+959040*sqrt(3)*almom^4*Ca^2*Nf*pi^2*Tf
+519048*sqrt(3)*almom^4*Ca^2*Nf*Tf
+791280*sqrt(3)*almom^3*Ca^3*pi^4
+2449872*sqrt(3)*almom^3*Ca^3*pi^2
+752328*sqrt(3)*almom^3*Ca^3*z3
-5305905*sqrt(3)*almom^3*Ca^3
-558720*sqrt(3)*almom^3*Ca^2*Nf*pi^4*Tf
-3459456*sqrt(3)*almom^3*Ca^2*Nf*pi^2*Tf
-559872*sqrt(3)*almom^3*Ca^2*Nf*Tf*z3
+738720*sqrt(3)*almom^3*Ca^2*Nf*Tf
-1679616*sqrt(3)*almom^3*Ca*Cf*Nf*Tf
+774144*sqrt(3)*almom^3*Ca*Nf^2*pi^2*Tf^2
-435456*sqrt(3)*almom^3*Ca*Nf^2*Tf^2
-1449024*sqrt(3)*almom^2*Ca^3*pi^4
-3071952*sqrt(3)*almom^2*Ca^3*pi^2
+6508512*sqrt(3)*almom^2*Ca^3*z3
-331695*sqrt(3)*almom^2*Ca^3
+3086592*sqrt(3)*almom^2*Ca^2*Nf*pi^4*Tf
+10986624*sqrt(3)*almom^2*Ca^2*Nf*pi^2*Tf
-419904*sqrt(3)*almom^2*Ca^2*Nf*Tf*z3
-694008*sqrt(3)*almom^2*Ca^2*Nf*Tf
+1492992*sqrt(3)*almom^2*Ca*Cf*Nf*pi^2*Tf
+7558272*sqrt(3)*almom^2*Ca*Cf*Nf*Tf
-688128*sqrt(3)*almom^2*Ca*Nf^2*pi^4*Tf^2
-2267136*sqrt(3)*almom^2*Ca*Nf^2*pi^2*Tf^2
+2426112*sqrt(3)*almom^2*Ca*Nf^2*Tf^2
-57048*sqrt(3)*almom*Ca^3*pi^4
-27459216*sqrt(3)*almom*Ca^3*pi^2
-78758244*sqrt(3)*almom*Ca^3*z3
+8523711*sqrt(3)*almom*Ca^3
-5889792*sqrt(3)*almom*Ca^2*Nf*pi^4*Tf
+8712576*sqrt(3)*almom*Ca^2*Nf*pi^2*Tf
+39470976*sqrt(3)*almom*Ca^2*Nf*Tf*z3
-2126736*sqrt(3)*almom*Ca^2*Nf*Tf
-9704448*sqrt(3)*almom*Ca*Cf*Nf*pi^2*Tf
-16796160*sqrt(3)*almom*Ca*Cf*Nf*Tf
+4472832*sqrt(3)*almom*Ca*Nf^2*pi^4*Tf^2
+4838400*sqrt(3)*almom*Ca*Nf^2*pi^2*Tf^2
-124416*sqrt(3)*almom*Ca*Nf^2*Tf^2
+2826824*sqrt(3)*Ca^3*pi^4
+80915616*sqrt(3)*Ca^3*pi^2
+164768580*sqrt(3)*Ca^3*z3
-117299583*sqrt(3)*Ca^3
+390336*sqrt(3)*Ca^2*Nf*pi^4*Tf
-89735040*sqrt(3)*Ca^2*Nf*pi^2*Tf
-100567008*sqrt(3)*Ca^2*Nf*Tf*z3
+80188056*sqrt(3)*Ca^2*Nf*Tf
+18662400*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
-147806208*sqrt(3)*Ca*Cf*Nf*Tf*z3
+125971200*sqrt(3)*Ca*Cf*Nf*Tf
-7274496*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
+27233280*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
+17915904*sqrt(3)*Ca*Nf^2*Tf^2*z3
+2052864*sqrt(3)*Ca*Nf^2*Tf^2
-5038848*sqrt(3)*Cf^2*Nf*Tf
-23887872*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
+53747712*sqrt(3)*Cf*Nf^2*Tf^2*z3
-47029248*sqrt(3)*Cf*Nf^2*Tf^2
+3670016*sqrt(3)*Nf^3*pi^4*Tf^3
-4128768*sqrt(3)*Nf^3*pi^2*Tf^3
+1161216*sqrt(3)*Nf^3*Tf^3
-17496*ln(3)^2*almom^4*Ca^3*pi
+75816*ln(3)^2*almom^3*Ca^3*pi
-46656*ln(3)^2*almom^3*Ca^2*Nf*pi*Tf
-275562*ln(3)^2*almom^2*Ca^3*pi
+2707506*ln(3)^2*almom*Ca^3*pi
-1434672*ln(3)^2*almom*Ca^2*Nf*pi*Tf
-6558084*ln(3)^2*Ca^3*pi
+7068384*ln(3)^2*Ca^2*Nf*pi*Tf
-1866240*ln(3)^2*Ca*Nf^2*pi*Tf^2
+209952*ln(3)*almom^4*Ca^3*pi
-909792*ln(3)*almom^3*Ca^3*pi
+559872*ln(3)*almom^3*Ca^2*Nf*pi*Tf
+3306744*ln(3)*almom^2*Ca^3*pi
-32490072*ln(3)*almom*Ca^3*pi
+17216064*ln(3)*almom*Ca^2*Nf*pi*Tf
+78697008*ln(3)*Ca^3*pi
-84820608*ln(3)*Ca^2*Nf*pi*Tf
+22394880*ln(3)*Ca*Nf^2*pi*Tf^2
+18792*almom^4*Ca^3*pi^3
-81432*almom^3*Ca^3*pi^3
+50112*almom^3*Ca^2*Nf*pi^3*Tf
+295974*almom^2*Ca^3*pi^3
-2908062*almom*Ca^3*pi^3
+1540944*almom*Ca^2*Nf*pi^3*Tf
+7043868*Ca^3*pi^3
-7591968*Ca^2*Nf*pi^3*Tf
+2004480*Ca*Nf^2*pi^3*Tf^2)/(2519424*sqrt(3))*amom^3;
 
gamma_c_momggg(amom,almom) = 

Ca*(almom-3)/4*amom

+ Ca*(-36*psiprime(1/3)*almom^3*Ca
+270*psiprime(1/3)*almom^2*Ca
-624*psiprime(1/3)*almom*Ca
+384*psiprime(1/3)*almom*Nf*Tf
+414*psiprime(1/3)*Ca
-1152*psiprime(1/3)*Nf*Tf
-27*almom^4*Ca
+24*almom^3*Ca*pi^2
+324*almom^3*Ca
-180*almom^2*Ca*pi^2
-324*almom^2*Ca
+416*almom*Ca*pi^2
-855*almom*Ca
-256*almom*Nf*pi^2*Tf
+144*almom*Nf*Tf
-276*Ca*pi^2
-189*Ca
+768*Nf*pi^2*Tf
+216*Nf*Tf)/1296*amom^2

+Ca*(9072*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^2
-108864*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2
+498204*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2
-193536*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Nf*Tf
-1072764*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2
+1451520*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Nf*Tf
+1072260*sqrt(3)*psiprime(1/3)^2*almom*Ca^2
-3354624*sqrt(3)*psiprime(1/3)^2*almom*Ca*Nf*Tf
+1032192*sqrt(3)*psiprime(1/3)^2*almom*Nf^2*Tf^2
-399924*sqrt(3)*psiprime(1/3)^2*Ca^2
+2225664*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
-3096576*sqrt(3)*psiprime(1/3)^2*Nf^2*Tf^2
+13608*sqrt(3)*psiprime(1/3)*almom^6*Ca^2
-12096*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*pi^2
-212868*sqrt(3)*psiprime(1/3)*almom^5*Ca^2
+145152*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*pi^2
+699516*sqrt(3)*psiprime(1/3)*almom^4*Ca^2
-145152*sqrt(3)*psiprime(1/3)*almom^4*Ca*Nf*Tf
-664272*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*pi^2
-856008*sqrt(3)*psiprime(1/3)*almom^3*Ca^2
+258048*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf*pi^2*Tf
+1358208*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf*Tf
+1430352*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*pi^2
-534600*sqrt(3)*psiprime(1/3)*almom^2*Ca^2
-1935360*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf*pi^2*Tf
-2161728*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf*Tf
-1429680*sqrt(3)*psiprime(1/3)*almom*Ca^2*pi^2
+13905864*sqrt(3)*psiprime(1/3)*almom*Ca^2
+4472832*sqrt(3)*psiprime(1/3)*almom*Ca*Nf*pi^2*Tf
-5885568*sqrt(3)*psiprime(1/3)*almom*Ca*Nf*Tf
+1492992*sqrt(3)*psiprime(1/3)*almom*Cf*Nf*Tf
-1376256*sqrt(3)*psiprime(1/3)*almom*Nf^2*pi^2*Tf^2
+774144*sqrt(3)*psiprime(1/3)*almom*Nf^2*Tf^2
+533232*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
-28477008*sqrt(3)*psiprime(1/3)*Ca^2
-2967552*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
+15059520*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
-4478976*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
+4128768*sqrt(3)*psiprime(1/3)*Nf^2*pi^2*Tf^2
-331776*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
+486*sqrt(3)*psiprime3(1/3)*almom^4*Ca^2
+2916*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2
-48114*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2
+208737*sqrt(3)*psiprime3(1/3)*almom*Ca^2
-62208*sqrt(3)*psiprime3(1/3)*almom*Ca*Nf*Tf
-311283*sqrt(3)*psiprime3(1/3)*Ca^2
+186624*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
-839808*sqrt(3)*ss2(pi/6)*almom^4*Ca^2
+2519424*sqrt(3)*ss2(pi/6)*almom^3*Ca^2
-13226976*sqrt(3)*ss2(pi/6)*almom^2*Ca^2
+112324320*sqrt(3)*ss2(pi/6)*almom*Ca^2
-33592320*sqrt(3)*ss2(pi/6)*almom*Ca*Nf*Tf
-217930176*sqrt(3)*ss2(pi/6)*Ca^2
+100776960*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+1679616*sqrt(3)*ss2(pi/2)*almom^4*Ca^2
-5038848*sqrt(3)*ss2(pi/2)*almom^3*Ca^2
+26453952*sqrt(3)*ss2(pi/2)*almom^2*Ca^2
-224648640*sqrt(3)*ss2(pi/2)*almom*Ca^2
+67184640*sqrt(3)*ss2(pi/2)*almom*Ca*Nf*Tf
+435860352*sqrt(3)*ss2(pi/2)*Ca^2
-201553920*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+1399680*sqrt(3)*ss3(pi/6)*almom^4*Ca^2
-4199040*sqrt(3)*ss3(pi/6)*almom^3*Ca^2
+22044960*sqrt(3)*ss3(pi/6)*almom^2*Ca^2
-187207200*sqrt(3)*ss3(pi/6)*almom*Ca^2
+55987200*sqrt(3)*ss3(pi/6)*almom*Ca*Nf*Tf
+363216960*sqrt(3)*ss3(pi/6)*Ca^2
-167961600*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
-1119744*sqrt(3)*ss3(pi/2)*almom^4*Ca^2
+3359232*sqrt(3)*ss3(pi/2)*almom^3*Ca^2
-17635968*sqrt(3)*ss3(pi/2)*almom^2*Ca^2
+149765760*sqrt(3)*ss3(pi/2)*almom*Ca^2
-44789760*sqrt(3)*ss3(pi/2)*almom*Ca*Nf*Tf
-290573568*sqrt(3)*ss3(pi/2)*Ca^2
+134369280*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+5103*sqrt(3)*almom^7*Ca^2
-9072*sqrt(3)*almom^6*Ca^2*pi^2
-107163*sqrt(3)*almom^6*Ca^2
+4032*sqrt(3)*almom^5*Ca^2*pi^4
+141912*sqrt(3)*almom^5*Ca^2*pi^2
+509571*sqrt(3)*almom^5*Ca^2
-49680*sqrt(3)*almom^4*Ca^2*pi^4
-466344*sqrt(3)*almom^4*Ca^2*pi^2
-69984*sqrt(3)*almom^4*Ca^2*z3
+500337*sqrt(3)*almom^4*Ca^2
+96768*sqrt(3)*almom^4*Ca*Nf*pi^2*Tf
-54432*sqrt(3)*almom^4*Ca*Nf*Tf
+213648*sqrt(3)*almom^3*Ca^2*pi^4
+570672*sqrt(3)*almom^3*Ca^2*pi^2
+209952*sqrt(3)*almom^3*Ca^2*z3
-3058155*sqrt(3)*almom^3*Ca^2
-86016*sqrt(3)*almom^3*Ca*Nf*pi^4*Tf
-905472*sqrt(3)*almom^3*Ca*Nf*pi^2*Tf
+513216*sqrt(3)*almom^3*Ca*Nf*Tf
-348480*sqrt(3)*almom^2*Ca^2*pi^4
+356400*sqrt(3)*almom^2*Ca^2*pi^2
+2676888*sqrt(3)*almom^2*Ca^2*z3
-156735*sqrt(3)*almom^2*Ca^2
+645120*sqrt(3)*almom^2*Ca*Nf*pi^4*Tf
+1441152*sqrt(3)*almom^2*Ca*Nf*pi^2*Tf
+46656*sqrt(3)*almom^2*Ca*Nf*Tf
-80072*sqrt(3)*almom*Ca^2*pi^4
-9270576*sqrt(3)*almom*Ca^2*pi^2
-19429308*sqrt(3)*almom*Ca^2*z3
+6512481*sqrt(3)*almom*Ca^2
-1325056*sqrt(3)*almom*Ca*Nf*pi^4*Tf
+3923712*sqrt(3)*almom*Ca*Nf*pi^2*Tf
+6438528*sqrt(3)*almom*Ca*Nf*Tf*z3
-743904*sqrt(3)*almom*Ca*Nf*Tf
-995328*sqrt(3)*almom*Cf*Nf*pi^2*Tf
-559872*sqrt(3)*almom*Cf*Nf*Tf
+458752*sqrt(3)*almom*Nf^2*pi^4*Tf^2
-516096*sqrt(3)*almom*Nf^2*pi^2*Tf^2
+145152*sqrt(3)*almom*Nf^2*Tf^2
+652344*sqrt(3)*Ca^2*pi^4
+18984672*sqrt(3)*Ca^2*pi^2
+35980524*sqrt(3)*Ca^2*z3
-28925505*sqrt(3)*Ca^2
+491520*sqrt(3)*Ca*Nf*pi^4*Tf
-10039680*sqrt(3)*Ca*Nf*pi^2*Tf
-15956352*sqrt(3)*Ca*Nf*Tf*z3
+19051200*sqrt(3)*Ca*Nf*Tf
+2985984*sqrt(3)*Cf*Nf*pi^2*Tf
+4199040*sqrt(3)*Cf*Nf*Tf
-1376256*sqrt(3)*Nf^2*pi^4*Tf^2
+221184*sqrt(3)*Nf^2*pi^2*Tf^2
-5287680*sqrt(3)*Nf^2*Tf^2
-5832*ln(3)^2*almom^4*Ca^2*pi
+17496*ln(3)^2*almom^3*Ca^2*pi
-91854*ln(3)^2*almom^2*Ca^2*pi
+780030*ln(3)^2*almom*Ca^2*pi
-233280*ln(3)^2*almom*Ca*Nf*pi*Tf
-1513404*ln(3)^2*Ca^2*pi
+699840*ln(3)^2*Ca*Nf*pi*Tf
+69984*ln(3)*almom^4*Ca^2*pi
-209952*ln(3)*almom^3*Ca^2*pi
+1102248*ln(3)*almom^2*Ca^2*pi
-9360360*ln(3)*almom*Ca^2*pi
+2799360*ln(3)*almom*Ca*Nf*pi*Tf
+18160848*ln(3)*Ca^2*pi
-8398080*ln(3)*Ca*Nf*pi*Tf
+6264*almom^4*Ca^2*pi^3
-18792*almom^3*Ca^2*pi^3
+98658*almom^2*Ca^2*pi^3
-837810*almom*Ca^2*pi^3
+250560*almom*Ca*Nf*pi^3*Tf
+1625508*Ca^2*pi^3
-751680*Ca*Nf*pi^3*Tf)/(1679616*sqrt(3))*amom^3;

gamma_q_momggg(amom,almom) = 

almom*amom*Cf

+Cf*(-36*psiprime(1/3)*almom^3*Ca
+162*psiprime(1/3)*almom^2*Ca
-138*psiprime(1/3)*almom*Ca
+384*psiprime(1/3)*almom*Nf*Tf
-27*almom^4*Ca
+24*almom^3*Ca*pi^2
+243*almom^3*Ca
-108*almom^2*Ca*pi^2
+162*almom^2*Ca
+92*almom*Ca*pi^2
-369*almom*Ca
-256*almom*Nf*pi^2*Tf
+144*almom*Nf*Tf
+2025*Ca
-486*Cf
-648*Nf*Tf)/324*amom^2

+Cf*(9072*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^2
-81648*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2
+253260*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2
-193536*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Nf*Tf
-312984*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2
+870912*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Nf*Tf
+133308*sqrt(3)*psiprime(1/3)^2*almom*Ca^2
-741888*sqrt(3)*psiprime(1/3)^2*almom*Ca*Nf*Tf
+1032192*sqrt(3)*psiprime(1/3)^2*almom*Nf^2*Tf^2
+13608*sqrt(3)*psiprime(1/3)*almom^6*Ca^2
-12096*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*pi^2
-172044*sqrt(3)*psiprime(1/3)*almom^5*Ca^2
+108864*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*pi^2
+253368*sqrt(3)*psiprime(1/3)*almom^4*Ca^2
-145152*sqrt(3)*psiprime(1/3)*almom^4*Ca*Nf*Tf
-337680*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*pi^2
-410832*sqrt(3)*psiprime(1/3)*almom^3*Ca^2
+258048*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf*pi^2*Tf
+922752*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf*Tf
+417312*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*pi^2
-2455272*sqrt(3)*psiprime(1/3)*almom^2*Ca^2
+139968*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf
-1161216*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf*pi^2*Tf
+233280*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf*Tf
-177744*sqrt(3)*psiprime(1/3)*almom*Ca^2*pi^2
+12593664*sqrt(3)*psiprime(1/3)*almom*Ca^2
-629856*sqrt(3)*psiprime(1/3)*almom*Ca*Cf
+989184*sqrt(3)*psiprime(1/3)*almom*Ca*Nf*pi^2*Tf
-7425216*sqrt(3)*psiprime(1/3)*almom*Ca*Nf*Tf
+1492992*sqrt(3)*psiprime(1/3)*almom*Cf*Nf*Tf
-1376256*sqrt(3)*psiprime(1/3)*almom*Nf^2*pi^2*Tf^2
+774144*sqrt(3)*psiprime(1/3)*almom*Nf^2*Tf^2
-2235600*sqrt(3)*psiprime(1/3)*Ca^2
+536544*sqrt(3)*psiprime(1/3)*Ca*Cf
+6936192*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
-1492992*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
-1990656*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
+486*sqrt(3)*psiprime3(1/3)*almom^4*Ca^2
+4374*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2
-34992*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2
+103761*sqrt(3)*psiprime3(1/3)*almom*Ca^2
-62208*sqrt(3)*psiprime3(1/3)*almom*Ca*Nf*Tf
-839808*sqrt(3)*ss2(pi/6)*almom^4*Ca^2
-13226976*sqrt(3)*ss2(pi/6)*almom^2*Ca^2
+72643392*sqrt(3)*ss2(pi/6)*almom*Ca^2
-33592320*sqrt(3)*ss2(pi/6)*almom*Ca*Nf*Tf
+1679616*sqrt(3)*ss2(pi/2)*almom^4*Ca^2
+26453952*sqrt(3)*ss2(pi/2)*almom^2*Ca^2
-145286784*sqrt(3)*ss2(pi/2)*almom*Ca^2
+67184640*sqrt(3)*ss2(pi/2)*almom*Ca*Nf*Tf
+1399680*sqrt(3)*ss3(pi/6)*almom^4*Ca^2
+22044960*sqrt(3)*ss3(pi/6)*almom^2*Ca^2
-121072320*sqrt(3)*ss3(pi/6)*almom*Ca^2
+55987200*sqrt(3)*ss3(pi/6)*almom*Ca*Nf*Tf
-1119744*sqrt(3)*ss3(pi/2)*almom^4*Ca^2
-17635968*sqrt(3)*ss3(pi/2)*almom^2*Ca^2
+96857856*sqrt(3)*ss3(pi/2)*almom*Ca^2
-44789760*sqrt(3)*ss3(pi/2)*almom*Ca*Nf*Tf
+5103*sqrt(3)*almom^7*Ca^2
-9072*sqrt(3)*almom^6*Ca^2*pi^2
-91854*sqrt(3)*almom^6*Ca^2
+4032*sqrt(3)*almom^5*Ca^2*pi^4
+114696*sqrt(3)*almom^5*Ca^2*pi^2
+286497*sqrt(3)*almom^5*Ca^2
-37584*sqrt(3)*almom^4*Ca^2*pi^4
-168912*sqrt(3)*almom^4*Ca^2*pi^2
-69984*sqrt(3)*almom^4*Ca^2*z3
+887436*sqrt(3)*almom^4*Ca^2
+96768*sqrt(3)*almom^4*Ca*Nf*pi^2*Tf
-54432*sqrt(3)*almom^4*Ca*Nf*Tf
+100896*sqrt(3)*almom^3*Ca^2*pi^4
+273888*sqrt(3)*almom^3*Ca^2*pi^2
-1480599*sqrt(3)*almom^3*Ca^2
-86016*sqrt(3)*almom^3*Ca*Nf*pi^4*Tf
-615168*sqrt(3)*almom^3*Ca*Nf*pi^2*Tf
+629856*sqrt(3)*almom^3*Ca*Nf*Tf
-45792*sqrt(3)*almom^2*Ca^2*pi^4
+1636848*sqrt(3)*almom^2*Ca^2*pi^2
+2361960*sqrt(3)*almom^2*Ca^2*z3
+2115558*sqrt(3)*almom^2*Ca^2
-93312*sqrt(3)*almom^2*Ca*Cf*pi^2
-1259712*sqrt(3)*almom^2*Ca*Cf
+387072*sqrt(3)*almom^2*Ca*Nf*pi^4*Tf
-155520*sqrt(3)*almom^2*Ca*Nf*pi^2*Tf
-443232*sqrt(3)*almom^2*Ca*Nf*Tf
-217448*sqrt(3)*almom*Ca^2*pi^4
-8395776*sqrt(3)*almom*Ca^2*pi^2
-15755148*sqrt(3)*almom*Ca^2*z3
-411561*sqrt(3)*almom*Ca^2
+419904*sqrt(3)*almom*Ca*Cf*pi^2
+944784*sqrt(3)*almom*Ca*Cf
-163840*sqrt(3)*almom*Ca*Nf*pi^4*Tf
+4950144*sqrt(3)*almom*Ca*Nf*pi^2*Tf
+7278336*sqrt(3)*almom*Ca*Nf*Tf*z3
+2055456*sqrt(3)*almom*Ca*Nf*Tf
-995328*sqrt(3)*almom*Cf*Nf*pi^2*Tf
-559872*sqrt(3)*almom*Cf*Nf*Tf
+458752*sqrt(3)*almom*Nf^2*pi^4*Tf^2
-516096*sqrt(3)*almom*Nf^2*pi^2*Tf^2
+145152*sqrt(3)*almom*Nf^2*Tf^2
+1490400*sqrt(3)*Ca^2*pi^2
-12859560*sqrt(3)*Ca^2*z3
+19767564*sqrt(3)*Ca^2
-357696*sqrt(3)*Ca*Cf*pi^2
+5038848*sqrt(3)*Ca*Cf*z3
-7698240*sqrt(3)*Ca*Cf
-4624128*sqrt(3)*Ca*Nf*pi^2*Tf
+3359232*sqrt(3)*Ca*Nf*Tf*z3
-9331200*sqrt(3)*Ca*Nf*Tf
+629856*sqrt(3)*Cf^2
+995328*sqrt(3)*Cf*Nf*pi^2*Tf
-1399680*sqrt(3)*Cf*Nf*Tf
+1327104*sqrt(3)*Nf^2*pi^2*Tf^2
+373248*sqrt(3)*Nf^2*Tf^2
-5832*ln(3)^2*almom^4*Ca^2*pi
-91854*ln(3)^2*almom^2*Ca^2*pi
+504468*ln(3)^2*almom*Ca^2*pi
-233280*ln(3)^2*almom*Ca*Nf*pi*Tf
+69984*ln(3)*almom^4*Ca^2*pi
+1102248*ln(3)*almom^2*Ca^2*pi
-6053616*ln(3)*almom*Ca^2*pi
+2799360*ln(3)*almom*Ca*Nf*pi*Tf
+6264*almom^4*Ca^2*pi^3
+98658*almom^2*Ca^2*pi^3
-541836*almom*Ca^2*pi^3
+250560*almom*Ca*Nf*pi^3*Tf)/(419904*sqrt(3))*amom^3;

gamma_al_momggg(amom,almom) = 

( - 3*almom*Ca + 26*Ca - 16*Nf*Tf)/12*amom 

+(108*psiprime(1/3)*almom^3*Ca^2
-1422*psiprime(1/3)*almom^2*Ca^2
+576*psiprime(1/3)*almom^2*Ca*Nf*Tf
+4626*psiprime(1/3)*almom*Ca^2
-3744*psiprime(1/3)*almom*Ca*Nf*Tf
-3588*psiprime(1/3)*Ca^2
+12192*psiprime(1/3)*Ca*Nf*Tf
-6144*psiprime(1/3)*Nf^2*Tf^2
+81*almom^4*Ca^2
-72*almom^3*Ca^2*pi^2
-945*almom^3*Ca^2
+432*almom^3*Ca*Nf*Tf
+948*almom^2*Ca^2*pi^2
+4050*almom^2*Ca^2
-384*almom^2*Ca*Nf*pi^2*Tf
-1296*almom^2*Ca*Nf*Tf
-3084*almom*Ca^2*pi^2
-108*almom*Ca^2
+2496*almom*Ca*Nf*pi^2*Tf
+3456*almom*Ca*Nf*Tf
+2392*Ca^2*pi^2
+5310*Ca^2
-8128*Ca*Nf*pi^2*Tf
-4608*Ca*Nf*Tf
-15552*Cf*Nf*Tf
+4096*Nf^2*pi^2*Tf^2
-2304*Nf^2*Tf^2)/3888*amom^2

+(-27216*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^3
+480816*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^3
-145152*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Nf*Tf
-2882628*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^3
+1886976*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Nf*Tf
+7523712*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^3
-11696832*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
+3096576*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Nf^2*Tf^2
-8537508*sqrt(3)*psiprime(1/3)^2*almom*Ca^3
+29877120*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
-17031168*sqrt(3)*psiprime(1/3)^2*almom*Ca*Nf^2*Tf^2
+3466008*sqrt(3)*psiprime(1/3)^2*Ca^3
-21422016*sqrt(3)*psiprime(1/3)^2*Ca^2*Nf*Tf
+38707200*sqrt(3)*psiprime(1/3)^2*Ca*Nf^2*Tf^2
-16515072*sqrt(3)*psiprime(1/3)^2*Nf^3*Tf^3
-40824*sqrt(3)*psiprime(1/3)*almom^6*Ca^3
+36288*sqrt(3)*psiprime(1/3)*almom^5*Ca^3*pi^2
+729972*sqrt(3)*psiprime(1/3)*almom^5*Ca^3
-217728*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*Nf*Tf
-641088*sqrt(3)*psiprime(1/3)*almom^4*Ca^3*pi^2
-4090176*sqrt(3)*psiprime(1/3)*almom^4*Ca^3
+193536*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*pi^2*Tf
+2441664*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*Tf
+3843504*sqrt(3)*psiprime(1/3)*almom^3*Ca^3*pi^2
+6537024*sqrt(3)*psiprime(1/3)*almom^3*Ca^3
-2515968*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*pi^2*Tf
-7610112*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
+2322432*sqrt(3)*psiprime(1/3)*almom^3*Ca*Nf^2*Tf^2
-10031616*sqrt(3)*psiprime(1/3)*almom^2*Ca^3*pi^2
-14423832*sqrt(3)*psiprime(1/3)*almom^2*Ca^3
+15595776*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
+34592832*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
+4478976*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*Tf
-4128768*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf^2*pi^2*Tf^2
-6801408*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf^2*Tf^2
+11383344*sqrt(3)*psiprime(1/3)*almom*Ca^3*pi^2
-53274672*sqrt(3)*psiprime(1/3)*almom*Ca^3
-39836160*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
+8620992*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*Tf
-24634368*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
+22708224*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*pi^2*Tf^2
+16837632*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
-4621344*sqrt(3)*psiprime(1/3)*Ca^3*pi^2
+242746848*sqrt(3)*psiprime(1/3)*Ca^3
+28562688*sqrt(3)*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
-269205120*sqrt(3)*psiprime(1/3)*Ca^2*Nf*Tf
+55987200*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*Tf
-51609600*sqrt(3)*psiprime(1/3)*Ca*Nf^2*pi^2*Tf^2
+81699840*sqrt(3)*psiprime(1/3)*Ca*Nf^2*Tf^2
-71663616*sqrt(3)*psiprime(1/3)*Cf*Nf^2*Tf^2
+22020096*sqrt(3)*psiprime(1/3)*Nf^3*pi^2*Tf^3
-12386304*sqrt(3)*psiprime(1/3)*Nf^3*Tf^3
-1458*sqrt(3)*psiprime3(1/3)*almom^4*Ca^3
-486*sqrt(3)*psiprime3(1/3)*almom^3*Ca^3
-7776*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2*Nf*Tf
+218700*sqrt(3)*psiprime3(1/3)*almom^2*Ca^3
-69984*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
-1221075*sqrt(3)*psiprime3(1/3)*almom*Ca^3
+746496*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Nf*Tf
+2697786*sqrt(3)*psiprime3(1/3)*Ca^3
-3277584*sqrt(3)*psiprime3(1/3)*Ca^2*Nf*Tf
+995328*sqrt(3)*psiprime3(1/3)*Ca*Nf^2*Tf^2
+2519424*sqrt(3)*ss2(pi/6)*almom^4*Ca^3
-21835008*sqrt(3)*ss2(pi/6)*almom^3*Ca^3
+13436928*sqrt(3)*ss2(pi/6)*almom^3*Ca^2*Nf*Tf
+39680928*sqrt(3)*ss2(pi/6)*almom^2*Ca^3
-561831552*sqrt(3)*ss2(pi/6)*almom*Ca^3
+312408576*sqrt(3)*ss2(pi/6)*almom*Ca^2*Nf*Tf
+1888728192*sqrt(3)*ss2(pi/6)*Ca^3
-2035694592*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
+537477120*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
-5038848*sqrt(3)*ss2(pi/2)*almom^4*Ca^3
+43670016*sqrt(3)*ss2(pi/2)*almom^3*Ca^3
-26873856*sqrt(3)*ss2(pi/2)*almom^3*Ca^2*Nf*Tf
-79361856*sqrt(3)*ss2(pi/2)*almom^2*Ca^3
+1123663104*sqrt(3)*ss2(pi/2)*almom*Ca^3
-624817152*sqrt(3)*ss2(pi/2)*almom*Ca^2*Nf*Tf
-3777456384*sqrt(3)*ss2(pi/2)*Ca^3
+4071389184*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
-1074954240*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
-4199040*sqrt(3)*ss3(pi/6)*almom^4*Ca^3
+36391680*sqrt(3)*ss3(pi/6)*almom^3*Ca^3
-22394880*sqrt(3)*ss3(pi/6)*almom^3*Ca^2*Nf*Tf
-66134880*sqrt(3)*ss3(pi/6)*almom^2*Ca^3
+936385920*sqrt(3)*ss3(pi/6)*almom*Ca^3
-520680960*sqrt(3)*ss3(pi/6)*almom*Ca^2*Nf*Tf
-3147880320*sqrt(3)*ss3(pi/6)*Ca^3
+3392824320*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
-895795200*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
+3359232*sqrt(3)*ss3(pi/2)*almom^4*Ca^3
-29113344*sqrt(3)*ss3(pi/2)*almom^3*Ca^3
+17915904*sqrt(3)*ss3(pi/2)*almom^3*Ca^2*Nf*Tf
+52907904*sqrt(3)*ss3(pi/2)*almom^2*Ca^3
-749108736*sqrt(3)*ss3(pi/2)*almom*Ca^3
+416544768*sqrt(3)*ss3(pi/2)*almom*Ca^2*Nf*Tf
+2518304256*sqrt(3)*ss3(pi/2)*Ca^3
-2714259456*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
+716636160*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
-15309*sqrt(3)*almom^7*Ca^3
+27216*sqrt(3)*almom^6*Ca^3*pi^2
+303264*sqrt(3)*almom^6*Ca^3
-81648*sqrt(3)*almom^6*Ca^2*Nf*Tf
-12096*sqrt(3)*almom^5*Ca^3*pi^4
-486648*sqrt(3)*almom^5*Ca^3*pi^2
-1917999*sqrt(3)*almom^5*Ca^3
+145152*sqrt(3)*almom^5*Ca^2*Nf*pi^2*Tf
+909792*sqrt(3)*almom^5*Ca^2*Nf*Tf
+217584*sqrt(3)*almom^4*Ca^3*pi^4
+2726784*sqrt(3)*almom^4*Ca^3*pi^2
+209952*sqrt(3)*almom^4*Ca^3*z3
+3570642*sqrt(3)*almom^4*Ca^3
-64512*sqrt(3)*almom^4*Ca^2*Nf*pi^4*Tf
-1627776*sqrt(3)*almom^4*Ca^2*Nf*pi^2*Tf
-1201392*sqrt(3)*almom^4*Ca^2*Nf*Tf
-1279872*sqrt(3)*almom^3*Ca^3*pi^4
-4358016*sqrt(3)*almom^3*Ca^3*pi^2
-1504656*sqrt(3)*almom^3*Ca^3*z3
+9450513*sqrt(3)*almom^3*Ca^3
+859392*sqrt(3)*almom^3*Ca^2*Nf*pi^4*Tf
+5073408*sqrt(3)*almom^3*Ca^2*Nf*pi^2*Tf
+1119744*sqrt(3)*almom^3*Ca^2*Nf*Tf*z3
-7776*sqrt(3)*almom^3*Ca^2*Nf*Tf
+3359232*sqrt(3)*almom^3*Ca*Cf*Nf*Tf
-1548288*sqrt(3)*almom^3*Ca*Nf^2*pi^2*Tf^2
+870912*sqrt(3)*almom^3*Ca*Nf^2*Tf^2
+2760672*sqrt(3)*almom^2*Ca^3*pi^4
+9615888*sqrt(3)*almom^2*Ca^3*pi^2
-5458752*sqrt(3)*almom^2*Ca^3*z3
-2691468*sqrt(3)*almom^2*Ca^3
-5011968*sqrt(3)*almom^2*Ca^2*Nf*pi^4*Tf
-23061888*sqrt(3)*almom^2*Ca^2*Nf*pi^2*Tf
+839808*sqrt(3)*almom^2*Ca^2*Nf*Tf*z3
+3137616*sqrt(3)*almom^2*Ca^2*Nf*Tf
-2985984*sqrt(3)*almom^2*Ca*Cf*Nf*pi^2*Tf
-15116544*sqrt(3)*almom^2*Ca*Cf*Nf*Tf
+1376256*sqrt(3)*almom^2*Ca*Nf^2*pi^4*Tf^2
+4534272*sqrt(3)*almom^2*Ca*Nf^2*pi^2*Tf^2
-4852224*sqrt(3)*almom^2*Ca*Nf^2*Tf^2
-538248*sqrt(3)*almom*Ca^3*pi^4
+35516448*sqrt(3)*almom*Ca^3*pi^2
+119069028*sqrt(3)*almom*Ca^3*z3
-6288597*sqrt(3)*almom*Ca^3
+11288064*sqrt(3)*almom*Ca^2*Nf*pi^4*Tf
-5747328*sqrt(3)*almom*Ca^2*Nf*pi^2*Tf
-59626368*sqrt(3)*almom*Ca^2*Nf*Tf*z3
+5800896*sqrt(3)*almom*Ca^2*Nf*Tf
+16422912*sqrt(3)*almom*Ca*Cf*Nf*pi^2*Tf
+31912704*sqrt(3)*almom*Ca*Cf*Nf*Tf
-7569408*sqrt(3)*almom*Ca*Nf^2*pi^4*Tf^2
-11225088*sqrt(3)*almom*Ca*Nf^2*pi^2*Tf^2
+684288*sqrt(3)*almom*Ca*Nf^2*Tf^2
-5653648*sqrt(3)*Ca^3*pi^4
-161831232*sqrt(3)*Ca^3*pi^2
-329537160*sqrt(3)*Ca^3*z3
+234599166*sqrt(3)*Ca^3
-780672*sqrt(3)*Ca^2*Nf*pi^4*Tf
+179470080*sqrt(3)*Ca^2*Nf*pi^2*Tf
+201134016*sqrt(3)*Ca^2*Nf*Tf*z3
-160376112*sqrt(3)*Ca^2*Nf*Tf
-37324800*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
+295612416*sqrt(3)*Ca*Cf*Nf*Tf*z3
-251942400*sqrt(3)*Ca*Cf*Nf*Tf
+14548992*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
-54466560*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
-35831808*sqrt(3)*Ca*Nf^2*Tf^2*z3
-4105728*sqrt(3)*Ca*Nf^2*Tf^2
+10077696*sqrt(3)*Cf^2*Nf*Tf
+47775744*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
-107495424*sqrt(3)*Cf*Nf^2*Tf^2*z3
+94058496*sqrt(3)*Cf*Nf^2*Tf^2
-7340032*sqrt(3)*Nf^3*pi^4*Tf^3
+8257536*sqrt(3)*Nf^3*pi^2*Tf^3
-2322432*sqrt(3)*Nf^3*Tf^3
+17496*ln(3)^2*almom^4*Ca^3*pi
-151632*ln(3)^2*almom^3*Ca^3*pi
+93312*ln(3)^2*almom^3*Ca^2*Nf*pi*Tf
+275562*ln(3)^2*almom^2*Ca^3*pi
-3901608*ln(3)^2*almom*Ca^3*pi
+2169504*ln(3)^2*almom*Ca^2*Nf*pi*Tf
+13116168*ln(3)^2*Ca^3*pi
-14136768*ln(3)^2*Ca^2*Nf*pi*Tf
+3732480*ln(3)^2*Ca*Nf^2*pi*Tf^2
-209952*ln(3)*almom^4*Ca^3*pi
+1819584*ln(3)*almom^3*Ca^3*pi
-1119744*ln(3)*almom^3*Ca^2*Nf*pi*Tf
-3306744*ln(3)*almom^2*Ca^3*pi
+46819296*ln(3)*almom*Ca^3*pi
-26034048*ln(3)*almom*Ca^2*Nf*pi*Tf
-157394016*ln(3)*Ca^3*pi
+169641216*ln(3)*Ca^2*Nf*pi*Tf
-44789760*ln(3)*Ca*Nf^2*pi*Tf^2
-18792*almom^4*Ca^3*pi^3
+162864*almom^3*Ca^3*pi^3
-100224*almom^3*Ca^2*Nf*pi^3*Tf
-295974*almom^2*Ca^3*pi^3
+4190616*almom*Ca^3*pi^3
-2330208*almom*Ca^2*Nf*pi^3*Tf
-14087736*Ca^3*pi^3
+15183936*Ca^2*Nf*pi^3*Tf
-4008960*Ca*Nf^2*pi^3*Tf^2)/(5038848*sqrt(3))*amom^3;

c_g_momggg(a,al) = 

1 + ( - 36*psiprime(1/3)*al^2*Ca
+162*psiprime(1/3)*al*Ca
-138*psiprime(1/3)*Ca
+384*psiprime(1/3)*Nf*Tf
-27*al^3*Ca
+24*al^2*Ca*pi^2
+162*al^2*Ca
-108*al*Ca*pi^2
-243*al*Ca
+92*Ca*pi^2
-2376*Ca
-256*Nf*pi^2*Tf
+864*Nf*Tf)/648*a

+(2592*sqrt(3)*psiprime(1/3)^2*al^4*Ca^2
-23328*sqrt(3)*psiprime(1/3)^2*al^3*Ca^2
+72360*sqrt(3)*psiprime(1/3)^2*al^2*Ca^2
-55296*sqrt(3)*psiprime(1/3)^2*al^2*Ca*Nf*Tf
-89424*sqrt(3)*psiprime(1/3)^2*al*Ca^2
+248832*sqrt(3)*psiprime(1/3)^2*al*Ca*Nf*Tf
+38088*sqrt(3)*psiprime(1/3)^2*Ca^2
-211968*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
+294912*sqrt(3)*psiprime(1/3)^2*Nf^2*Tf^2
+3888*sqrt(3)*psiprime(1/3)*al^5*Ca^2
-3456*sqrt(3)*psiprime(1/3)*al^4*Ca^2*pi^2
-23328*sqrt(3)*psiprime(1/3)*al^4*Ca^2
+31104*sqrt(3)*psiprime(1/3)*al^3*Ca^2*pi^2
-81324*sqrt(3)*psiprime(1/3)*al^3*Ca^2
-41472*sqrt(3)*psiprime(1/3)*al^3*Ca*Nf*Tf
-96480*sqrt(3)*psiprime(1/3)*al^2*Ca^2*pi^2
-464940*sqrt(3)*psiprime(1/3)*al^2*Ca^2
+73728*sqrt(3)*psiprime(1/3)*al^2*Ca*Nf*pi^2*Tf
-51840*sqrt(3)*psiprime(1/3)*al^2*Ca*Nf*Tf
+119232*sqrt(3)*psiprime(1/3)*al*Ca^2*pi^2
-1077948*sqrt(3)*psiprime(1/3)*al*Ca^2
-331776*sqrt(3)*psiprime(1/3)*al*Ca*Nf*pi^2*Tf
-264384*sqrt(3)*psiprime(1/3)*al*Ca*Nf*Tf
-50784*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
+8906112*sqrt(3)*psiprime(1/3)*Ca^2
+282624*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
-3229632*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
+1492992*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
-393216*sqrt(3)*psiprime(1/3)*Nf^2*pi^2*Tf^2
-331776*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
+486*sqrt(3)*psiprime3(1/3)*al^3*Ca^2
+4374*sqrt(3)*psiprime3(1/3)*al^2*Ca^2
-34992*sqrt(3)*psiprime3(1/3)*al*Ca^2
+103761*sqrt(3)*psiprime3(1/3)*Ca^2
-62208*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
-839808*sqrt(3)*ss2(pi/6)*al^3*Ca^2
-13226976*sqrt(3)*ss2(pi/6)*al*Ca^2
+72643392*sqrt(3)*ss2(pi/6)*Ca^2
-33592320*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+1679616*sqrt(3)*ss2(pi/2)*al^3*Ca^2
+26453952*sqrt(3)*ss2(pi/2)*al*Ca^2
-145286784*sqrt(3)*ss2(pi/2)*Ca^2
+67184640*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+1399680*sqrt(3)*ss3(pi/6)*al^3*Ca^2
+22044960*sqrt(3)*ss3(pi/6)*al*Ca^2
-121072320*sqrt(3)*ss3(pi/6)*Ca^2
+55987200*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
-1119744*sqrt(3)*ss3(pi/2)*al^3*Ca^2
-17635968*sqrt(3)*ss3(pi/2)*al*Ca^2
+96857856*sqrt(3)*ss3(pi/2)*Ca^2
-44789760*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+1458*sqrt(3)*al^6*Ca^2
-2592*sqrt(3)*al^5*Ca^2*pi^2
-4374*sqrt(3)*al^5*Ca^2
+1152*sqrt(3)*al^4*Ca^2*pi^4
+15552*sqrt(3)*al^4*Ca^2*pi^2
+19683*sqrt(3)*al^4*Ca^2
-11664*sqrt(3)*al^3*Ca^2*pi^4
+54216*sqrt(3)*al^3*Ca^2*pi^2
-69984*sqrt(3)*al^3*Ca^2*z3
+201204*sqrt(3)*al^3*Ca^2
+27648*sqrt(3)*al^3*Ca*Nf*pi^2*Tf
-209952*sqrt(3)*al^3*Ca*Nf*Tf
+20496*sqrt(3)*al^2*Ca^2*pi^4
+309960*sqrt(3)*al^2*Ca^2*pi^2
-52488*sqrt(3)*al^2*Ca^2*z3
-807732*sqrt(3)*al^2*Ca^2
-24576*sqrt(3)*al^2*Ca*Nf*pi^4*Tf
+34560*sqrt(3)*al^2*Ca*Nf*pi^2*Tf
+863136*sqrt(3)*al^2*Ca*Nf*Tf
+53568*sqrt(3)*al*Ca^2*pi^4
+718632*sqrt(3)*al*Ca^2*pi^2
+1994544*sqrt(3)*al*Ca^2*z3
-686718*sqrt(3)*al*Ca^2
+110592*sqrt(3)*al*Ca*Nf*pi^4*Tf
+176256*sqrt(3)*al*Ca*Nf*pi^2*Tf
-69984*sqrt(3)*al*Ca*Nf*Tf
-259768*sqrt(3)*Ca^2*pi^4
-5937408*sqrt(3)*Ca^2*pi^2
-8301852*sqrt(3)*Ca^2*z3
-23190705*sqrt(3)*Ca^2
+71680*sqrt(3)*Ca*Nf*pi^4*Tf
+2153088*sqrt(3)*Ca*Nf*pi^2*Tf
+8957952*sqrt(3)*Ca*Nf*Tf*z3
+14377824*sqrt(3)*Ca*Nf*Tf
-995328*sqrt(3)*Cf*Nf*pi^2*Tf
-6718464*sqrt(3)*Cf*Nf*Tf*z3
+7138368*sqrt(3)*Cf*Nf*Tf
+131072*sqrt(3)*Nf^2*pi^4*Tf^2
+221184*sqrt(3)*Nf^2*pi^2*Tf^2
-684288*sqrt(3)*Nf^2*Tf^2
-5832*ln(3)^2*al^3*Ca^2*pi
-91854*ln(3)^2*al*Ca^2*pi
+504468*ln(3)^2*Ca^2*pi
-233280*ln(3)^2*Ca*Nf*pi*Tf
+69984*ln(3)*al^3*Ca^2*pi
+1102248*ln(3)*al*Ca^2*pi
-6053616*ln(3)*Ca^2*pi
+2799360*ln(3)*Ca*Nf*pi*Tf
+6264*al^3*Ca^2*pi^3
+98658*al*Ca^2*pi^3
-541836*Ca^2*pi^3
+250560*Ca*Nf*pi^3*Tf)/(839808*sqrt(3))*a^2;

c_A_momggg(a,al) = 

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a 

  + (162*al^3*Ca^2 + 324*al^2*Ca^2*z3 + 1836*al^2*Ca^2 + 5184*al*Ca^2*z3 
  + 2817*al*Ca^2 - 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 
  - 20736*Ca*Nf*Tf*z3 - 69272*Ca*Nf*Tf + 41472*Cf*Nf*Tf*z3 - 47520*Cf*Nf*Tf 
  + 12800*Nf^2*Tf^2)/2592*a^2;

c_c_momggg(a,al) = 

1 + Ca*a 

  + (Ca*(6*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 + 1943*Ca 
         - 760*Nf*Tf))/192*a^2;

c_q_momggg(a,al) = 

1 - al*Cf*a 

  + (Cf*( - 2*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 
          - 82*Ca + 5*Cf + 28*Nf*Tf))/8*a^2;

c_al_momggg(a,al) = 

1 + ( - 9*al^2*Ca - 36*al*Ca - 97*Ca + 80*Nf*Tf)/36*a 

  + (18*al^4*Ca^2 + 90*al^3*Ca^2 - 36*al^2*Ca^2*z3 + 301*al^2*Ca^2 
  - 320*al^2*Ca*Nf*Tf - 468*al*Ca^2*z3 + 284*al*Ca^2 - 640*al*Ca*Nf*Tf 
  + 864*Ca^2*z3 - 7143*Ca^2 + 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf 
  - 4608*Cf*Nf*Tf*z3 + 5280*Cf*Nf*Tf)/288*a^2;

amomggg =

a 

+ (36*psiprime(1/3)*al^2*Ca
-162*psiprime(1/3)*al*Ca
+138*psiprime(1/3)*Ca
-384*psiprime(1/3)*Nf*Tf
+27*al^3*Ca
-24*al^2*Ca*pi^2
-162*al^2*Ca
+108*al*Ca*pi^2
+243*al*Ca
-92*Ca*pi^2
+2376*Ca
+256*Nf*pi^2*Tf
-864*Nf*Tf)/324*a^2

+(1296*sqrt(3)*psiprime(1/3)^2*al^4*Ca^2
-11664*sqrt(3)*psiprime(1/3)^2*al^3*Ca^2
+36180*sqrt(3)*psiprime(1/3)^2*al^2*Ca^2
-27648*sqrt(3)*psiprime(1/3)^2*al^2*Ca*Nf*Tf
-44712*sqrt(3)*psiprime(1/3)^2*al*Ca^2
+124416*sqrt(3)*psiprime(1/3)^2*al*Ca*Nf*Tf
+19044*sqrt(3)*psiprime(1/3)^2*Ca^2
-105984*sqrt(3)*psiprime(1/3)^2*Ca*Nf*Tf
+147456*sqrt(3)*psiprime(1/3)^2*Nf^2*Tf^2
+1944*sqrt(3)*psiprime(1/3)*al^5*Ca^2
-1728*sqrt(3)*psiprime(1/3)*al^4*Ca^2*pi^2
-37908*sqrt(3)*psiprime(1/3)*al^4*Ca^2
+15552*sqrt(3)*psiprime(1/3)*al^3*Ca^2*pi^2
+313632*sqrt(3)*psiprime(1/3)*al^3*Ca^2
-20736*sqrt(3)*psiprime(1/3)*al^3*Ca*Nf*Tf
-48240*sqrt(3)*psiprime(1/3)*al^2*Ca^2*pi^2
+607824*sqrt(3)*psiprime(1/3)*al^2*Ca^2
+36864*sqrt(3)*psiprime(1/3)*al^2*Ca*Nf*pi^2*Tf
+238464*sqrt(3)*psiprime(1/3)*al^2*Ca*Nf*Tf
+59616*sqrt(3)*psiprime(1/3)*al*Ca^2*pi^2
-1030320*sqrt(3)*psiprime(1/3)*al*Ca^2
-165888*sqrt(3)*psiprime(1/3)*al*Ca*Nf*pi^2*Tf
+544320*sqrt(3)*psiprime(1/3)*al*Ca*Nf*Tf
-25392*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
-6938784*sqrt(3)*psiprime(1/3)*Ca^2
+141312*sqrt(3)*psiprime(1/3)*Ca*Nf*pi^2*Tf
-2960064*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
-1492992*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
-196608*sqrt(3)*psiprime(1/3)*Nf^2*pi^2*Tf^2
+2322432*sqrt(3)*psiprime(1/3)*Nf^2*Tf^2
-486*sqrt(3)*psiprime3(1/3)*al^3*Ca^2
-4374*sqrt(3)*psiprime3(1/3)*al^2*Ca^2
+34992*sqrt(3)*psiprime3(1/3)*al*Ca^2
-103761*sqrt(3)*psiprime3(1/3)*Ca^2
+62208*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
+839808*sqrt(3)*ss2(pi/6)*al^3*Ca^2
+13226976*sqrt(3)*ss2(pi/6)*al*Ca^2
-72643392*sqrt(3)*ss2(pi/6)*Ca^2
+33592320*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
-1679616*sqrt(3)*ss2(pi/2)*al^3*Ca^2
-26453952*sqrt(3)*ss2(pi/2)*al*Ca^2
+145286784*sqrt(3)*ss2(pi/2)*Ca^2
-67184640*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
-1399680*sqrt(3)*ss3(pi/6)*al^3*Ca^2
-22044960*sqrt(3)*ss3(pi/6)*al*Ca^2
+121072320*sqrt(3)*ss3(pi/6)*Ca^2
-55987200*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+1119744*sqrt(3)*ss3(pi/2)*al^3*Ca^2
+17635968*sqrt(3)*ss3(pi/2)*al*Ca^2
-96857856*sqrt(3)*ss3(pi/2)*Ca^2
+44789760*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+729*sqrt(3)*al^6*Ca^2
-1296*sqrt(3)*al^5*Ca^2*pi^2
-21870*sqrt(3)*al^5*Ca^2
+576*sqrt(3)*al^4*Ca^2*pi^4
+25272*sqrt(3)*al^4*Ca^2*pi^2
+98415*sqrt(3)*al^4*Ca^2
-3888*sqrt(3)*al^3*Ca^2*pi^4
-209088*sqrt(3)*al^3*Ca^2*pi^2
+69984*sqrt(3)*al^3*Ca^2*z3
-52488*sqrt(3)*al^3*Ca^2
+13824*sqrt(3)*al^3*Ca*Nf*pi^2*Tf
+69984*sqrt(3)*al^3*Ca*Nf*Tf
+27744*sqrt(3)*al^2*Ca^2*pi^4
-405216*sqrt(3)*al^2*Ca^2*pi^2
+52488*sqrt(3)*al^2*Ca^2*z3
-1324593*sqrt(3)*al^2*Ca^2
-12288*sqrt(3)*al^2*Ca*Nf*pi^4*Tf
-158976*sqrt(3)*al^2*Ca*Nf*pi^2*Tf
-23328*sqrt(3)*al^2*Ca*Nf*Tf
-113184*sqrt(3)*al*Ca^2*pi^4
+686880*sqrt(3)*al*Ca^2*pi^2
-1994544*sqrt(3)*al*Ca^2*z3
+4150926*sqrt(3)*al*Ca^2
+55296*sqrt(3)*al*Ca*Nf*pi^4*Tf
-362880*sqrt(3)*al*Ca*Nf*pi^2*Tf
-1189728*sqrt(3)*al*Ca*Nf*Tf
+285160*sqrt(3)*Ca^2*pi^4
+4625856*sqrt(3)*Ca^2*pi^2
+8301852*sqrt(3)*Ca^2*z3
+40126833*sqrt(3)*Ca^2
-212992*sqrt(3)*Ca*Nf*pi^4*Tf
+1973376*sqrt(3)*Ca*Nf*pi^2*Tf
-8957952*sqrt(3)*Ca*Nf*Tf*z3
-26695008*sqrt(3)*Ca*Nf*Tf
+995328*sqrt(3)*Cf*Nf*pi^2*Tf
+6718464*sqrt(3)*Cf*Nf*Tf*z3
-7138368*sqrt(3)*Cf*Nf*Tf
+65536*sqrt(3)*Nf^2*pi^4*Tf^2
-1548288*sqrt(3)*Nf^2*pi^2*Tf^2
+2923776*sqrt(3)*Nf^2*Tf^2
+5832*ln(3)^2*al^3*Ca^2*pi
+91854*ln(3)^2*al*Ca^2*pi
-504468*ln(3)^2*Ca^2*pi
+233280*ln(3)^2*Ca*Nf*pi*Tf
-69984*ln(3)*al^3*Ca^2*pi
-1102248*ln(3)*al*Ca^2*pi
+6053616*ln(3)*Ca^2*pi
-2799360*ln(3)*Ca*Nf*pi*Tf
-6264*al^3*Ca^2*pi^3
-98658*al*Ca^2*pi^3
+541836*Ca^2*pi^3
-250560*Ca*Nf*pi^3*Tf)/(419904*sqrt(3))*a^3;

almomggg = 

al + (al*( - 9*al^2*Ca - 36*al*Ca - 97*Ca + 80*Nf*Tf))/36*a 

+ (al*(18*al^4*Ca^2 + 90*al^3*Ca^2 - 36*al^2*Ca^2*z3 
+ 301*al^2*Ca^2 - 320*al^2*Ca*Nf*Tf - 468*al*Ca^2*z3 
+ 284*al*Ca^2 - 640*al*Ca*Nf*Tf + 864*Ca^2*z3 - 7143*Ca^2 
+ 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf - 4608*Cf*Nf*Tf*z3 
+ 5280*Cf*Nf*Tf))/288*a^2;

sumgraphcfgggms =

       + Sigma_6 * (
          - 1
          )

       + Sigma_5 * (
          + 2
          )

       + Sigma_4 * (
          - 1
          )

       + Sigma_3 * (
          - 2
          )

       + Sigma_2 * (
          + 1
          )

       + Sigma_1 * (
          + 1
          )

       - a*Tf*Nf*Sigma_14 * (
          - 16/27
          - 128/243*pi^2
          + 64/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_13 * (
          + 28/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_12 * (
          - 44/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_11 * (
          - 8/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_10 * (
          + 44/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_9 * (
          + 8/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_8 * (
          - 28/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_7 * (
          + 16/27
          + 128/243*pi^2
          - 64/81*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_6 * (
          + 2
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_5 * (
          - 4
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_4 * (
          + 2
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_3 * (
          + 4
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_2 * (
          - 2
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       - a*Tf*Nf*Sigma_1 * (
          - 2
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       - a*Ca*Sigma_14 * (
          - 97/108
          + 76/243*pi^2
          + 3/2*al
          + 2/27*al*pi^2
          - 5/12*al^2
          - 1/9*al^2*pi^2
          + 1/9*al^3
          + 2/81*al^3*pi^2
          - 38/81*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          + 1/6*psiprime(1/3)*al^2
          - 1/27*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_13 * (
          - 67/54
          + 65/243*pi^2
          - 1/4*al
          - 7/27*al*pi^2
          + 7/6*al^2
          + 5/27*al^2*pi^2
          - 7/36*al^3
          - 2/81*al^3*pi^2
          - 65/162*psiprime(1/3)
          + 7/18*psiprime(1/3)*al
          - 5/18*psiprime(1/3)*al^2
          + 1/27*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_12 * (
          + 37/108
          + 11/243*pi^2
          + 7/4*al
          + 1/3*al*pi^2
          - 19/12*al^2
          - 8/27*al^2*pi^2
          + 11/36*al^3
          + 4/81*al^3*pi^2
          - 11/162*psiprime(1/3)
          - 1/2*psiprime(1/3)*al
          + 4/9*psiprime(1/3)*al^2
          - 2/27*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_11 * (
          - 97/216
          + 38/243*pi^2
          + 3/4*al
          + 1/27*al*pi^2
          - 5/24*al^2
          - 1/18*al^2*pi^2
          + 1/18*al^3
          + 1/81*al^3*pi^2
          - 19/81*psiprime(1/3)
          - 1/18*psiprime(1/3)*al
          + 1/12*psiprime(1/3)*al^2
          - 1/54*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_10 * (
          - 37/108
          - 11/243*pi^2
          - 7/4*al
          - 1/3*al*pi^2
          + 19/12*al^2
          + 8/27*al^2*pi^2
          - 11/36*al^3
          - 4/81*al^3*pi^2
          + 11/162*psiprime(1/3)
          + 1/2*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          + 2/27*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_9 * (
          + 97/216
          - 38/243*pi^2
          - 3/4*al
          - 1/27*al*pi^2
          + 5/24*al^2
          + 1/18*al^2*pi^2
          - 1/18*al^3
          - 1/81*al^3*pi^2
          + 19/81*psiprime(1/3)
          + 1/18*psiprime(1/3)*al
          - 1/12*psiprime(1/3)*al^2
          + 1/54*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_8 * (
          + 67/54
          - 65/243*pi^2
          + 1/4*al
          + 7/27*al*pi^2
          - 7/6*al^2
          - 5/27*al^2*pi^2
          + 7/36*al^3
          + 2/81*al^3*pi^2
          + 65/162*psiprime(1/3)
          - 7/18*psiprime(1/3)*al
          + 5/18*psiprime(1/3)*al^2
          - 1/27*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_7 * (
          + 97/108
          - 76/243*pi^2
          - 3/2*al
          - 2/27*al*pi^2
          + 5/12*al^2
          + 1/9*al^2*pi^2
          - 1/9*al^3
          - 2/81*al^3*pi^2
          + 38/81*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          - 1/6*psiprime(1/3)*al^2
          + 1/27*psiprime(1/3)*al^3
          )

       - a*Ca*Sigma_6 * (
          - 3/8
          - 23/162*pi^2
          - 3/8*al
          + 1/6*al*pi^2
          - 5/8*al^2
          - 1/27*al^2*pi^2
          + 1/24*al^3
          + 23/108*psiprime(1/3)
          - 1/4*psiprime(1/3)*al
          + 1/18*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_5 * (
          + 3/4
          + 23/81*pi^2
          + 3/4*al
          - 1/3*al*pi^2
          + 5/4*al^2
          + 2/27*al^2*pi^2
          - 1/12*al^3
          - 23/54*psiprime(1/3)
          + 1/2*psiprime(1/3)*al
          - 1/9*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_4 * (
          - 3/8
          - 23/162*pi^2
          - 3/8*al
          + 1/6*al*pi^2
          - 5/8*al^2
          - 1/27*al^2*pi^2
          + 1/24*al^3
          + 23/108*psiprime(1/3)
          - 1/4*psiprime(1/3)*al
          + 1/18*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_3 * (
          - 3/4
          - 23/81*pi^2
          - 3/4*al
          + 1/3*al*pi^2
          - 5/4*al^2
          - 2/27*al^2*pi^2
          + 1/12*al^3
          + 23/54*psiprime(1/3)
          - 1/2*psiprime(1/3)*al
          + 1/9*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_2 * (
          + 3/8
          + 23/162*pi^2
          + 3/8*al
          - 1/6*al*pi^2
          + 5/8*al^2
          + 1/27*al^2*pi^2
          - 1/24*al^3
          - 23/108*psiprime(1/3)
          + 1/4*psiprime(1/3)*al
          - 1/18*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_1 * (
          + 3/8
          + 23/162*pi^2
          + 3/8*al
          - 1/6*al*pi^2
          + 5/8*al^2
          + 1/27*al^2*pi^2
          - 1/24*al^3
          - 23/108*psiprime(1/3)
          + 1/4*psiprime(1/3)*al
          - 1/18*psiprime(1/3)*al^2
          )

       - a^2*Ca*Tf*Nf*Sigma_14 * (
          - 89/6
          + 80/3*z3
          + 166/27*pi^2
          + 64/81*pi^4
          + 35/9*al
          + 148/243*al*pi^2
          - 91/54*al^2
          - 20/81*al^2*pi^2
          + 20/27*al^3
          + 40/243*al^3*pi^2
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 83/9*psiprime(1/3)
          - 74/81*psiprime(1/3)*al
          + 10/27*psiprime(1/3)*al^2
          - 20/81*psiprime(1/3)*al^3
          - 8/27*psiprime3(1/3)
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_13 * (
          + 49/2
          - 40/3*z3
          - 92/27*pi^2
          - 32/81*pi^4
          - 4/9*al
          - 20/243*al*pi^2
          + 271/54*al^2
          + 260/243*al^2*pi^2
          - 35/27*al^3
          - 40/243*al^3*pi^2
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 46/9*psiprime(1/3)
          + 10/81*psiprime(1/3)*al
          - 130/81*psiprime(1/3)*al^2
          + 20/81*psiprime(1/3)*al^3
          + 4/27*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_12 * (
          - 118/3
          + 40*z3
          + 86/9*pi^2
          + 32/27*pi^4
          + 13/3*al
          + 56/81*al*pi^2
          - 181/27*al^2
          - 320/243*al^2*pi^2
          + 55/27*al^3
          + 80/243*al^3*pi^2
          - 240*ss2(1/6*pi)
          + 480*ss2(1/2*pi)
          + 400*ss3(1/6*pi)
          - 320*ss3(1/2*pi)
          - 43/3*psiprime(1/3)
          - 28/27*psiprime(1/3)*al
          + 160/81*psiprime(1/3)*al^2
          - 40/81*psiprime(1/3)*al^3
          - 4/9*psiprime3(1/3)
          + 145/81/(sqrt(3))*pi^3
          + 20/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_11 * (
          - 89/12
          + 40/3*z3
          + 83/27*pi^2
          + 32/81*pi^4
          + 35/18*al
          + 74/243*al*pi^2
          - 91/108*al^2
          - 10/81*al^2*pi^2
          + 10/27*al^3
          + 20/243*al^3*pi^2
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 83/18*psiprime(1/3)
          - 37/81*psiprime(1/3)*al
          + 5/27*psiprime(1/3)*al^2
          - 10/81*psiprime(1/3)*al^3
          - 4/27*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_10 * (
          + 118/3
          - 40*z3
          - 86/9*pi^2
          - 32/27*pi^4
          - 13/3*al
          - 56/81*al*pi^2
          + 181/27*al^2
          + 320/243*al^2*pi^2
          - 55/27*al^3
          - 80/243*al^3*pi^2
          + 240*ss2(1/6*pi)
          - 480*ss2(1/2*pi)
          - 400*ss3(1/6*pi)
          + 320*ss3(1/2*pi)
          + 43/3*psiprime(1/3)
          + 28/27*psiprime(1/3)*al
          - 160/81*psiprime(1/3)*al^2
          + 40/81*psiprime(1/3)*al^3
          + 4/9*psiprime3(1/3)
          - 145/81/(sqrt(3))*pi^3
          - 20/(sqrt(3))*ln(3)*pi
          + 5/3/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_9 * (
          + 89/12
          - 40/3*z3
          - 83/27*pi^2
          - 32/81*pi^4
          - 35/18*al
          - 74/243*al*pi^2
          + 91/108*al^2
          + 10/81*al^2*pi^2
          - 10/27*al^3
          - 20/243*al^3*pi^2
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 83/18*psiprime(1/3)
          + 37/81*psiprime(1/3)*al
          - 5/27*psiprime(1/3)*al^2
          + 10/81*psiprime(1/3)*al^3
          + 4/27*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_8 * (
          - 49/2
          + 40/3*z3
          + 92/27*pi^2
          + 32/81*pi^4
          + 4/9*al
          + 20/243*al*pi^2
          - 271/54*al^2
          - 260/243*al^2*pi^2
          + 35/27*al^3
          + 40/243*al^3*pi^2
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 46/9*psiprime(1/3)
          - 10/81*psiprime(1/3)*al
          + 130/81*psiprime(1/3)*al^2
          - 20/81*psiprime(1/3)*al^3
          - 4/27*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_7 * (
          + 89/6
          - 80/3*z3
          - 166/27*pi^2
          - 64/81*pi^4
          - 35/9*al
          - 148/243*al*pi^2
          + 91/54*al^2
          + 20/81*al^2*pi^2
          - 20/27*al^3
          - 40/243*al^3*pi^2
          + 160*ss2(1/6*pi)
          - 320*ss2(1/2*pi)
          - 800/3*ss3(1/6*pi)
          + 640/3*ss3(1/2*pi)
          + 83/9*psiprime(1/3)
          + 74/81*psiprime(1/3)*al
          - 10/27*psiprime(1/3)*al^2
          + 20/81*psiprime(1/3)*al^3
          + 8/27*psiprime3(1/3)
          - 290/243/(sqrt(3))*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_6 * (
          + 601/72
          + 4/3*z3
          - 110/81*pi^2
          - 16/81*pi^4
          - 7/6*al
          - 8/81*al*pi^2
          - 25/9*al^2
          - 100/243*al^2*pi^2
          + 5/18*al^3
          + 40*ss2(1/6*pi)
          - 80*ss2(1/2*pi)
          - 200/3*ss3(1/6*pi)
          + 160/3*ss3(1/2*pi)
          + 55/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*al
          + 50/81*psiprime(1/3)*al^2
          + 2/27*psiprime3(1/3)
          - 145/486/(sqrt(3))*pi^3
          - 10/3/(sqrt(3))*ln(3)*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_5 * (
          - 601/36
          - 8/3*z3
          + 220/81*pi^2
          + 32/81*pi^4
          + 7/3*al
          + 16/81*al*pi^2
          + 50/9*al^2
          + 200/243*al^2*pi^2
          - 5/9*al^3
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 110/27*psiprime(1/3)
          - 8/27*psiprime(1/3)*al
          - 100/81*psiprime(1/3)*al^2
          - 4/27*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_4 * (
          + 601/72
          + 4/3*z3
          - 110/81*pi^2
          - 16/81*pi^4
          - 7/6*al
          - 8/81*al*pi^2
          - 25/9*al^2
          - 100/243*al^2*pi^2
          + 5/18*al^3
          + 40*ss2(1/6*pi)
          - 80*ss2(1/2*pi)
          - 200/3*ss3(1/6*pi)
          + 160/3*ss3(1/2*pi)
          + 55/27*psiprime(1/3)
          + 4/27*psiprime(1/3)*al
          + 50/81*psiprime(1/3)*al^2
          + 2/27*psiprime3(1/3)
          - 145/486/(sqrt(3))*pi^3
          - 10/3/(sqrt(3))*ln(3)*pi
          + 5/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_3 * (
          + 601/36
          + 8/3*z3
          - 220/81*pi^2
          - 32/81*pi^4
          - 7/3*al
          - 16/81*al*pi^2
          - 50/9*al^2
          - 200/243*al^2*pi^2
          + 5/9*al^3
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 110/27*psiprime(1/3)
          + 8/27*psiprime(1/3)*al
          + 100/81*psiprime(1/3)*al^2
          + 4/27*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_2 * (
          - 601/72
          - 4/3*z3
          + 110/81*pi^2
          + 16/81*pi^4
          + 7/6*al
          + 8/81*al*pi^2
          + 25/9*al^2
          + 100/243*al^2*pi^2
          - 5/18*al^3
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 55/27*psiprime(1/3)
          - 4/27*psiprime(1/3)*al
          - 50/81*psiprime(1/3)*al^2
          - 2/27*psiprime3(1/3)
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_1 * (
          - 601/72
          - 4/3*z3
          + 110/81*pi^2
          + 16/81*pi^4
          + 7/6*al
          + 8/81*al*pi^2
          + 25/9*al^2
          + 100/243*al^2*pi^2
          - 5/18*al^3
          - 40*ss2(1/6*pi)
          + 80*ss2(1/2*pi)
          + 200/3*ss3(1/6*pi)
          - 160/3*ss3(1/2*pi)
          - 55/27*psiprime(1/3)
          - 4/27*psiprime(1/3)*al
          - 50/81*psiprime(1/3)*al^2
          - 2/27*psiprime3(1/3)
          + 145/486/(sqrt(3))*pi^3
          + 10/3/(sqrt(3))*ln(3)*pi
          - 5/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca^2*Sigma_14 * (
          - 103/144
          - 181/12*z3
          - 698/81*pi^2
          - 331/1296*pi^4
          + 283/144*al
          - 69/16*al*z3
          - 1543/1944*al*pi^2
          - 79/324*al*pi^4
          + 1475/864*al^2
          + 1/4*al^2*z3
          - 209/648*al^2*pi^2
          + 19/324*al^2*pi^4
          - 275/216*al^3
          + 1/24*al^3*z3
          - 23/972*al^3*pi^2
          - 1/108*al^3*pi^4
          + 17/96*al^4
          + 5/108*al^4*pi^2
          - 1/12*al^5
          - 1/54*al^5*pi^2
          + 425/4*ss2(1/6*pi)
          + 36*ss2(1/6*pi)*al
          - 3/2*ss2(1/6*pi)*al^2
          + 1/2*ss2(1/6*pi)*al^3
          - 425/2*ss2(1/2*pi)
          - 72*ss2(1/2*pi)*al
          + 3*ss2(1/2*pi)*al^2
          - ss2(1/2*pi)*al^3
          - 2125/12*ss3(1/6*pi)
          - 60*ss3(1/6*pi)*al
          + 5/2*ss3(1/6*pi)*al^2
          - 5/6*ss3(1/6*pi)*al^3
          + 425/3*ss3(1/2*pi)
          + 48*ss3(1/2*pi)*al
          - 2*ss3(1/2*pi)*al^2
          + 2/3*ss3(1/2*pi)*al^3
          + 349/27*psiprime(1/3)
          + 1543/1296*psiprime(1/3)*al
          + 209/432*psiprime(1/3)*al^2
          + 23/648*psiprime(1/3)*al^3
          - 5/72*psiprime(1/3)*al^4
          + 1/36*psiprime(1/3)*al^5
          + 331/3456*psiprime3(1/3)
          + 79/864*psiprime3(1/3)*al
          - 19/864*psiprime3(1/3)*al^2
          + 1/288*psiprime3(1/3)*al^3
          - 12325/15552/(sqrt(3))*pi^3
          - 29/108/(sqrt(3))*al*pi^3
          + 29/2592/(sqrt(3))*al^2*pi^3
          - 29/7776/(sqrt(3))*al^3*pi^3
          - 425/48/(sqrt(3))*ln(3)*pi
          - 3/(sqrt(3))*ln(3)*al*pi
          + 1/8/(sqrt(3))*ln(3)*al^2*pi
          - 1/24/(sqrt(3))*ln(3)*al^3*pi
          + 425/576/(sqrt(3))*ln(3)^2*pi
          + 1/4/(sqrt(3))*ln(3)^2*al*pi
          - 1/96/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_13 * (
          - 137/9
          - 185/24*z3
          - 106/81*pi^2
          - 137/432*pi^4
          - 35/24*al
          + 153/16*al*z3
          + 3851/1944*al*pi^2
          + 34/81*al*pi^4
          - 1061/864*al^2
          - 1/4*al^2*z3
          + 2143/1944*al^2*pi^2
          - 7/81*al^2*pi^4
          + 109/108*al^3
          - 5/24*al^3*z3
          + 419/972*al^3*pi^2
          + 1/162*al^3*pi^4
          - 53/96*al^4
          - 11/108*al^4*pi^2
          + 7/48*al^5
          + 1/54*al^5*pi^2
          + 167/4*ss2(1/6*pi)
          - 63*ss2(1/6*pi)*al
          + 3/2*ss2(1/6*pi)*al^2
          - 5/2*ss2(1/6*pi)*al^3
          - 167/2*ss2(1/2*pi)
          + 126*ss2(1/2*pi)*al
          - 3*ss2(1/2*pi)*al^2
          + 5*ss2(1/2*pi)*al^3
          - 835/12*ss3(1/6*pi)
          + 105*ss3(1/6*pi)*al
          - 5/2*ss3(1/6*pi)*al^2
          + 25/6*ss3(1/6*pi)*al^3
          + 167/3*ss3(1/2*pi)
          - 84*ss3(1/2*pi)*al
          + 2*ss3(1/2*pi)*al^2
          - 10/3*ss3(1/2*pi)*al^3
          + 53/27*psiprime(1/3)
          - 3851/1296*psiprime(1/3)*al
          - 2143/1296*psiprime(1/3)*al^2
          - 419/648*psiprime(1/3)*al^3
          + 11/72*psiprime(1/3)*al^4
          - 1/36*psiprime(1/3)*al^5
          + 137/1152*psiprime3(1/3)
          - 17/108*psiprime3(1/3)*al
          + 7/216*psiprime3(1/3)*al^2
          - 1/432*psiprime3(1/3)*al^3
          - 4843/15552/(sqrt(3))*pi^3
          + 203/432/(sqrt(3))*al*pi^3
          - 29/2592/(sqrt(3))*al^2*pi^3
          + 145/7776/(sqrt(3))*al^3*pi^3
          - 167/48/(sqrt(3))*ln(3)*pi
          + 21/4/(sqrt(3))*ln(3)*al*pi
          - 1/8/(sqrt(3))*ln(3)*al^2*pi
          + 5/24/(sqrt(3))*ln(3)*al^3*pi
          + 167/576/(sqrt(3))*ln(3)^2*pi
          - 7/16/(sqrt(3))*ln(3)^2*al*pi
          + 1/96/(sqrt(3))*ln(3)^2*al^2*pi
          - 5/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_12 * (
          + 2089/144
          - 59/8*z3
          - 592/81*pi^2
          + 5/81*pi^4
          + 493/144*al
          - 111/8*al*z3
          - 899/324*al*pi^2
          - 215/324*al*pi^4
          + 317/108*al^2
          + 1/2*al^2*z3
          - 1385/972*al^2*pi^2
          + 47/324*al^2*pi^4
          - 493/216*al^3
          + 1/4*al^3*z3
          - 221/486*al^3*pi^2
          - 5/324*al^3*pi^4
          + 35/48*al^4
          + 4/27*al^4*pi^2
          - 11/48*al^5
          - 1/27*al^5*pi^2
          + 129/2*ss2(1/6*pi)
          + 99*ss2(1/6*pi)*al
          - 3*ss2(1/6*pi)*al^2
          + 3*ss2(1/6*pi)*al^3
          - 129*ss2(1/2*pi)
          - 198*ss2(1/2*pi)*al
          + 6*ss2(1/2*pi)*al^2
          - 6*ss2(1/2*pi)*al^3
          - 215/2*ss3(1/6*pi)
          - 165*ss3(1/6*pi)*al
          + 5*ss3(1/6*pi)*al^2
          - 5*ss3(1/6*pi)*al^3
          + 86*ss3(1/2*pi)
          + 132*ss3(1/2*pi)*al
          - 4*ss3(1/2*pi)*al^2
          + 4*ss3(1/2*pi)*al^3
          + 296/27*psiprime(1/3)
          + 899/216*psiprime(1/3)*al
          + 1385/648*psiprime(1/3)*al^2
          + 221/324*psiprime(1/3)*al^3
          - 2/9*psiprime(1/3)*al^4
          + 1/18*psiprime(1/3)*al^5
          - 5/216*psiprime3(1/3)
          + 215/864*psiprime3(1/3)*al
          - 47/864*psiprime3(1/3)*al^2
          + 5/864*psiprime3(1/3)*al^3
          - 1247/2592/(sqrt(3))*pi^3
          - 319/432/(sqrt(3))*al*pi^3
          + 29/1296/(sqrt(3))*al^2*pi^3
          - 29/1296/(sqrt(3))*al^3*pi^3
          - 43/8/(sqrt(3))*ln(3)*pi
          - 33/4/(sqrt(3))*ln(3)*al*pi
          + 1/4/(sqrt(3))*ln(3)*al^2*pi
          - 1/4/(sqrt(3))*ln(3)*al^3*pi
          + 43/96/(sqrt(3))*ln(3)^2*pi
          + 11/16/(sqrt(3))*ln(3)^2*al*pi
          - 1/48/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/48/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_11 * (
          - 103/288
          - 181/24*z3
          - 349/81*pi^2
          - 331/2592*pi^4
          + 283/288*al
          - 69/32*al*z3
          - 1543/3888*al*pi^2
          - 79/648*al*pi^4
          + 1475/1728*al^2
          + 1/8*al^2*z3
          - 209/1296*al^2*pi^2
          + 19/648*al^2*pi^4
          - 275/432*al^3
          + 1/48*al^3*z3
          - 23/1944*al^3*pi^2
          - 1/216*al^3*pi^4
          + 17/192*al^4
          + 5/216*al^4*pi^2
          - 1/24*al^5
          - 1/108*al^5*pi^2
          + 425/8*ss2(1/6*pi)
          + 18*ss2(1/6*pi)*al
          - 3/4*ss2(1/6*pi)*al^2
          + 1/4*ss2(1/6*pi)*al^3
          - 425/4*ss2(1/2*pi)
          - 36*ss2(1/2*pi)*al
          + 3/2*ss2(1/2*pi)*al^2
          - 1/2*ss2(1/2*pi)*al^3
          - 2125/24*ss3(1/6*pi)
          - 30*ss3(1/6*pi)*al
          + 5/4*ss3(1/6*pi)*al^2
          - 5/12*ss3(1/6*pi)*al^3
          + 425/6*ss3(1/2*pi)
          + 24*ss3(1/2*pi)*al
          - ss3(1/2*pi)*al^2
          + 1/3*ss3(1/2*pi)*al^3
          + 349/54*psiprime(1/3)
          + 1543/2592*psiprime(1/3)*al
          + 209/864*psiprime(1/3)*al^2
          + 23/1296*psiprime(1/3)*al^3
          - 5/144*psiprime(1/3)*al^4
          + 1/72*psiprime(1/3)*al^5
          + 331/6912*psiprime3(1/3)
          + 79/1728*psiprime3(1/3)*al
          - 19/1728*psiprime3(1/3)*al^2
          + 1/576*psiprime3(1/3)*al^3
          - 12325/31104/(sqrt(3))*pi^3
          - 29/216/(sqrt(3))*al*pi^3
          + 29/5184/(sqrt(3))*al^2*pi^3
          - 29/15552/(sqrt(3))*al^3*pi^3
          - 425/96/(sqrt(3))*ln(3)*pi
          - 3/2/(sqrt(3))*ln(3)*al*pi
          + 1/16/(sqrt(3))*ln(3)*al^2*pi
          - 1/48/(sqrt(3))*ln(3)*al^3*pi
          + 425/1152/(sqrt(3))*ln(3)^2*pi
          + 1/8/(sqrt(3))*ln(3)^2*al*pi
          - 1/192/(sqrt(3))*ln(3)^2*al^2*pi
          + 1/576/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_10 * (
          - 2089/144
          + 59/8*z3
          + 592/81*pi^2
          - 5/81*pi^4
          - 493/144*al
          + 111/8*al*z3
          + 899/324*al*pi^2
          + 215/324*al*pi^4
          - 317/108*al^2
          - 1/2*al^2*z3
          + 1385/972*al^2*pi^2
          - 47/324*al^2*pi^4
          + 493/216*al^3
          - 1/4*al^3*z3
          + 221/486*al^3*pi^2
          + 5/324*al^3*pi^4
          - 35/48*al^4
          - 4/27*al^4*pi^2
          + 11/48*al^5
          + 1/27*al^5*pi^2
          - 129/2*ss2(1/6*pi)
          - 99*ss2(1/6*pi)*al
          + 3*ss2(1/6*pi)*al^2
          - 3*ss2(1/6*pi)*al^3
          + 129*ss2(1/2*pi)
          + 198*ss2(1/2*pi)*al
          - 6*ss2(1/2*pi)*al^2
          + 6*ss2(1/2*pi)*al^3
          + 215/2*ss3(1/6*pi)
          + 165*ss3(1/6*pi)*al
          - 5*ss3(1/6*pi)*al^2
          + 5*ss3(1/6*pi)*al^3
          - 86*ss3(1/2*pi)
          - 132*ss3(1/2*pi)*al
          + 4*ss3(1/2*pi)*al^2
          - 4*ss3(1/2*pi)*al^3
          - 296/27*psiprime(1/3)
          - 899/216*psiprime(1/3)*al
          - 1385/648*psiprime(1/3)*al^2
          - 221/324*psiprime(1/3)*al^3
          + 2/9*psiprime(1/3)*al^4
          - 1/18*psiprime(1/3)*al^5
          + 5/216*psiprime3(1/3)
          - 215/864*psiprime3(1/3)*al
          + 47/864*psiprime3(1/3)*al^2
          - 5/864*psiprime3(1/3)*al^3
          + 1247/2592/(sqrt(3))*pi^3
          + 319/432/(sqrt(3))*al*pi^3
          - 29/1296/(sqrt(3))*al^2*pi^3
          + 29/1296/(sqrt(3))*al^3*pi^3
          + 43/8/(sqrt(3))*ln(3)*pi
          + 33/4/(sqrt(3))*ln(3)*al*pi
          - 1/4/(sqrt(3))*ln(3)*al^2*pi
          + 1/4/(sqrt(3))*ln(3)*al^3*pi
          - 43/96/(sqrt(3))*ln(3)^2*pi
          - 11/16/(sqrt(3))*ln(3)^2*al*pi
          + 1/48/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/48/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_9 * (
          + 103/288
          + 181/24*z3
          + 349/81*pi^2
          + 331/2592*pi^4
          - 283/288*al
          + 69/32*al*z3
          + 1543/3888*al*pi^2
          + 79/648*al*pi^4
          - 1475/1728*al^2
          - 1/8*al^2*z3
          + 209/1296*al^2*pi^2
          - 19/648*al^2*pi^4
          + 275/432*al^3
          - 1/48*al^3*z3
          + 23/1944*al^3*pi^2
          + 1/216*al^3*pi^4
          - 17/192*al^4
          - 5/216*al^4*pi^2
          + 1/24*al^5
          + 1/108*al^5*pi^2
          - 425/8*ss2(1/6*pi)
          - 18*ss2(1/6*pi)*al
          + 3/4*ss2(1/6*pi)*al^2
          - 1/4*ss2(1/6*pi)*al^3
          + 425/4*ss2(1/2*pi)
          + 36*ss2(1/2*pi)*al
          - 3/2*ss2(1/2*pi)*al^2
          + 1/2*ss2(1/2*pi)*al^3
          + 2125/24*ss3(1/6*pi)
          + 30*ss3(1/6*pi)*al
          - 5/4*ss3(1/6*pi)*al^2
          + 5/12*ss3(1/6*pi)*al^3
          - 425/6*ss3(1/2*pi)
          - 24*ss3(1/2*pi)*al
          + ss3(1/2*pi)*al^2
          - 1/3*ss3(1/2*pi)*al^3
          - 349/54*psiprime(1/3)
          - 1543/2592*psiprime(1/3)*al
          - 209/864*psiprime(1/3)*al^2
          - 23/1296*psiprime(1/3)*al^3
          + 5/144*psiprime(1/3)*al^4
          - 1/72*psiprime(1/3)*al^5
          - 331/6912*psiprime3(1/3)
          - 79/1728*psiprime3(1/3)*al
          + 19/1728*psiprime3(1/3)*al^2
          - 1/576*psiprime3(1/3)*al^3
          + 12325/31104/(sqrt(3))*pi^3
          + 29/216/(sqrt(3))*al*pi^3
          - 29/5184/(sqrt(3))*al^2*pi^3
          + 29/15552/(sqrt(3))*al^3*pi^3
          + 425/96/(sqrt(3))*ln(3)*pi
          + 3/2/(sqrt(3))*ln(3)*al*pi
          - 1/16/(sqrt(3))*ln(3)*al^2*pi
          + 1/48/(sqrt(3))*ln(3)*al^3*pi
          - 425/1152/(sqrt(3))*ln(3)^2*pi
          - 1/8/(sqrt(3))*ln(3)^2*al*pi
          + 1/192/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/576/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_8 * (
          + 137/9
          + 185/24*z3
          + 106/81*pi^2
          + 137/432*pi^4
          + 35/24*al
          - 153/16*al*z3
          - 3851/1944*al*pi^2
          - 34/81*al*pi^4
          + 1061/864*al^2
          + 1/4*al^2*z3
          - 2143/1944*al^2*pi^2
          + 7/81*al^2*pi^4
          - 109/108*al^3
          + 5/24*al^3*z3
          - 419/972*al^3*pi^2
          - 1/162*al^3*pi^4
          + 53/96*al^4
          + 11/108*al^4*pi^2
          - 7/48*al^5
          - 1/54*al^5*pi^2
          - 167/4*ss2(1/6*pi)
          + 63*ss2(1/6*pi)*al
          - 3/2*ss2(1/6*pi)*al^2
          + 5/2*ss2(1/6*pi)*al^3
          + 167/2*ss2(1/2*pi)
          - 126*ss2(1/2*pi)*al
          + 3*ss2(1/2*pi)*al^2
          - 5*ss2(1/2*pi)*al^3
          + 835/12*ss3(1/6*pi)
          - 105*ss3(1/6*pi)*al
          + 5/2*ss3(1/6*pi)*al^2
          - 25/6*ss3(1/6*pi)*al^3
          - 167/3*ss3(1/2*pi)
          + 84*ss3(1/2*pi)*al
          - 2*ss3(1/2*pi)*al^2
          + 10/3*ss3(1/2*pi)*al^3
          - 53/27*psiprime(1/3)
          + 3851/1296*psiprime(1/3)*al
          + 2143/1296*psiprime(1/3)*al^2
          + 419/648*psiprime(1/3)*al^3
          - 11/72*psiprime(1/3)*al^4
          + 1/36*psiprime(1/3)*al^5
          - 137/1152*psiprime3(1/3)
          + 17/108*psiprime3(1/3)*al
          - 7/216*psiprime3(1/3)*al^2
          + 1/432*psiprime3(1/3)*al^3
          + 4843/15552/(sqrt(3))*pi^3
          - 203/432/(sqrt(3))*al*pi^3
          + 29/2592/(sqrt(3))*al^2*pi^3
          - 145/7776/(sqrt(3))*al^3*pi^3
          + 167/48/(sqrt(3))*ln(3)*pi
          - 21/4/(sqrt(3))*ln(3)*al*pi
          + 1/8/(sqrt(3))*ln(3)*al^2*pi
          - 5/24/(sqrt(3))*ln(3)*al^3*pi
          - 167/576/(sqrt(3))*ln(3)^2*pi
          + 7/16/(sqrt(3))*ln(3)^2*al*pi
          - 1/96/(sqrt(3))*ln(3)^2*al^2*pi
          + 5/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_7 * (
          + 103/144
          + 181/12*z3
          + 698/81*pi^2
          + 331/1296*pi^4
          - 283/144*al
          + 69/16*al*z3
          + 1543/1944*al*pi^2
          + 79/324*al*pi^4
          - 1475/864*al^2
          - 1/4*al^2*z3
          + 209/648*al^2*pi^2
          - 19/324*al^2*pi^4
          + 275/216*al^3
          - 1/24*al^3*z3
          + 23/972*al^3*pi^2
          + 1/108*al^3*pi^4
          - 17/96*al^4
          - 5/108*al^4*pi^2
          + 1/12*al^5
          + 1/54*al^5*pi^2
          - 425/4*ss2(1/6*pi)
          - 36*ss2(1/6*pi)*al
          + 3/2*ss2(1/6*pi)*al^2
          - 1/2*ss2(1/6*pi)*al^3
          + 425/2*ss2(1/2*pi)
          + 72*ss2(1/2*pi)*al
          - 3*ss2(1/2*pi)*al^2
          + ss2(1/2*pi)*al^3
          + 2125/12*ss3(1/6*pi)
          + 60*ss3(1/6*pi)*al
          - 5/2*ss3(1/6*pi)*al^2
          + 5/6*ss3(1/6*pi)*al^3
          - 425/3*ss3(1/2*pi)
          - 48*ss3(1/2*pi)*al
          + 2*ss3(1/2*pi)*al^2
          - 2/3*ss3(1/2*pi)*al^3
          - 349/27*psiprime(1/3)
          - 1543/1296*psiprime(1/3)*al
          - 209/432*psiprime(1/3)*al^2
          - 23/648*psiprime(1/3)*al^3
          + 5/72*psiprime(1/3)*al^4
          - 1/36*psiprime(1/3)*al^5
          - 331/3456*psiprime3(1/3)
          - 79/864*psiprime3(1/3)*al
          + 19/864*psiprime3(1/3)*al^2
          - 1/288*psiprime3(1/3)*al^3
          + 12325/15552/(sqrt(3))*pi^3
          + 29/108/(sqrt(3))*al*pi^3
          - 29/2592/(sqrt(3))*al^2*pi^3
          + 29/7776/(sqrt(3))*al^3*pi^3
          + 425/48/(sqrt(3))*ln(3)*pi
          + 3/(sqrt(3))*ln(3)*al*pi
          - 1/8/(sqrt(3))*ln(3)*al^2*pi
          + 1/24/(sqrt(3))*ln(3)*al^3*pi
          - 425/576/(sqrt(3))*ln(3)^2*pi
          - 1/4/(sqrt(3))*ln(3)^2*al*pi
          + 1/96/(sqrt(3))*ln(3)^2*al^2*pi
          - 1/288/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_6 * (
          - 4747/576
          + 1381/96*z3
          + 8557/1296*pi^2
          + 427/1296*pi^4
          + 523/192*al
          - 43/8*al*z3
          - 199/648*al*pi^2
          - 1/9*al*pi^4
          + 5/9*al^2
          - 1/8*al^2*z3
          - 713/1944*al^2*pi^2
          + 1/72*al^2*pi^4
          + 19/144*al^3
          + 1/12*al^3*z3
          - 2/9*al^3*pi^2
          + 1/648*al^3*pi^4
          + 1/4*al^4
          + 1/36*al^4*pi^2
          - 1/32*al^5
          - 173/2*ss2(1/6*pi)
          + 63/4*ss2(1/6*pi)*al
          + ss2(1/6*pi)*al^3
          + 173*ss2(1/2*pi)
          - 63/2*ss2(1/2*pi)*al
          - 2*ss2(1/2*pi)*al^3
          + 865/6*ss3(1/6*pi)
          - 105/4*ss3(1/6*pi)*al
          - 5/3*ss3(1/6*pi)*al^3
          - 346/3*ss3(1/2*pi)
          + 21*ss3(1/2*pi)*al
          + 4/3*ss3(1/2*pi)*al^3
          - 8557/864*psiprime(1/3)
          + 199/432*psiprime(1/3)*al
          + 713/1296*psiprime(1/3)*al^2
          + 1/3*psiprime(1/3)*al^3
          - 1/24*psiprime(1/3)*al^4
          - 427/3456*psiprime3(1/3)
          + 1/24*psiprime3(1/3)*al
          - 1/192*psiprime3(1/3)*al^2
          - 1/1728*psiprime3(1/3)*al^3
          + 5017/7776/(sqrt(3))*pi^3
          - 203/1728/(sqrt(3))*al*pi^3
          - 29/3888/(sqrt(3))*al^3*pi^3
          + 173/24/(sqrt(3))*ln(3)*pi
          - 21/16/(sqrt(3))*ln(3)*al*pi
          - 1/12/(sqrt(3))*ln(3)*al^3*pi
          - 173/288/(sqrt(3))*ln(3)^2*pi
          + 7/64/(sqrt(3))*ln(3)^2*al*pi
          + 1/144/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_5 * (
          + 4747/288
          - 1381/48*z3
          - 8557/648*pi^2
          - 427/648*pi^4
          - 523/96*al
          + 43/4*al*z3
          + 199/324*al*pi^2
          + 2/9*al*pi^4
          - 10/9*al^2
          + 1/4*al^2*z3
          + 713/972*al^2*pi^2
          - 1/36*al^2*pi^4
          - 19/72*al^3
          - 1/6*al^3*z3
          + 4/9*al^3*pi^2
          - 1/324*al^3*pi^4
          - 1/2*al^4
          - 1/18*al^4*pi^2
          + 1/16*al^5
          + 173*ss2(1/6*pi)
          - 63/2*ss2(1/6*pi)*al
          - 2*ss2(1/6*pi)*al^3
          - 346*ss2(1/2*pi)
          + 63*ss2(1/2*pi)*al
          + 4*ss2(1/2*pi)*al^3
          - 865/3*ss3(1/6*pi)
          + 105/2*ss3(1/6*pi)*al
          + 10/3*ss3(1/6*pi)*al^3
          + 692/3*ss3(1/2*pi)
          - 42*ss3(1/2*pi)*al
          - 8/3*ss3(1/2*pi)*al^3
          + 8557/432*psiprime(1/3)
          - 199/216*psiprime(1/3)*al
          - 713/648*psiprime(1/3)*al^2
          - 2/3*psiprime(1/3)*al^3
          + 1/12*psiprime(1/3)*al^4
          + 427/1728*psiprime3(1/3)
          - 1/12*psiprime3(1/3)*al
          + 1/96*psiprime3(1/3)*al^2
          + 1/864*psiprime3(1/3)*al^3
          - 5017/3888/(sqrt(3))*pi^3
          + 203/864/(sqrt(3))*al*pi^3
          + 29/1944/(sqrt(3))*al^3*pi^3
          - 173/12/(sqrt(3))*ln(3)*pi
          + 21/8/(sqrt(3))*ln(3)*al*pi
          + 1/6/(sqrt(3))*ln(3)*al^3*pi
          + 173/144/(sqrt(3))*ln(3)^2*pi
          - 7/32/(sqrt(3))*ln(3)^2*al*pi
          - 1/72/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_4 * (
          - 4747/576
          + 1381/96*z3
          + 8557/1296*pi^2
          + 427/1296*pi^4
          + 523/192*al
          - 43/8*al*z3
          - 199/648*al*pi^2
          - 1/9*al*pi^4
          + 5/9*al^2
          - 1/8*al^2*z3
          - 713/1944*al^2*pi^2
          + 1/72*al^2*pi^4
          + 19/144*al^3
          + 1/12*al^3*z3
          - 2/9*al^3*pi^2
          + 1/648*al^3*pi^4
          + 1/4*al^4
          + 1/36*al^4*pi^2
          - 1/32*al^5
          - 173/2*ss2(1/6*pi)
          + 63/4*ss2(1/6*pi)*al
          + ss2(1/6*pi)*al^3
          + 173*ss2(1/2*pi)
          - 63/2*ss2(1/2*pi)*al
          - 2*ss2(1/2*pi)*al^3
          + 865/6*ss3(1/6*pi)
          - 105/4*ss3(1/6*pi)*al
          - 5/3*ss3(1/6*pi)*al^3
          - 346/3*ss3(1/2*pi)
          + 21*ss3(1/2*pi)*al
          + 4/3*ss3(1/2*pi)*al^3
          - 8557/864*psiprime(1/3)
          + 199/432*psiprime(1/3)*al
          + 713/1296*psiprime(1/3)*al^2
          + 1/3*psiprime(1/3)*al^3
          - 1/24*psiprime(1/3)*al^4
          - 427/3456*psiprime3(1/3)
          + 1/24*psiprime3(1/3)*al
          - 1/192*psiprime3(1/3)*al^2
          - 1/1728*psiprime3(1/3)*al^3
          + 5017/7776/(sqrt(3))*pi^3
          - 203/1728/(sqrt(3))*al*pi^3
          - 29/3888/(sqrt(3))*al^3*pi^3
          + 173/24/(sqrt(3))*ln(3)*pi
          - 21/16/(sqrt(3))*ln(3)*al*pi
          - 1/12/(sqrt(3))*ln(3)*al^3*pi
          - 173/288/(sqrt(3))*ln(3)^2*pi
          + 7/64/(sqrt(3))*ln(3)^2*al*pi
          + 1/144/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_3 * (
          - 4747/288
          + 1381/48*z3
          + 8557/648*pi^2
          + 427/648*pi^4
          + 523/96*al
          - 43/4*al*z3
          - 199/324*al*pi^2
          - 2/9*al*pi^4
          + 10/9*al^2
          - 1/4*al^2*z3
          - 713/972*al^2*pi^2
          + 1/36*al^2*pi^4
          + 19/72*al^3
          + 1/6*al^3*z3
          - 4/9*al^3*pi^2
          + 1/324*al^3*pi^4
          + 1/2*al^4
          + 1/18*al^4*pi^2
          - 1/16*al^5
          - 173*ss2(1/6*pi)
          + 63/2*ss2(1/6*pi)*al
          + 2*ss2(1/6*pi)*al^3
          + 346*ss2(1/2*pi)
          - 63*ss2(1/2*pi)*al
          - 4*ss2(1/2*pi)*al^3
          + 865/3*ss3(1/6*pi)
          - 105/2*ss3(1/6*pi)*al
          - 10/3*ss3(1/6*pi)*al^3
          - 692/3*ss3(1/2*pi)
          + 42*ss3(1/2*pi)*al
          + 8/3*ss3(1/2*pi)*al^3
          - 8557/432*psiprime(1/3)
          + 199/216*psiprime(1/3)*al
          + 713/648*psiprime(1/3)*al^2
          + 2/3*psiprime(1/3)*al^3
          - 1/12*psiprime(1/3)*al^4
          - 427/1728*psiprime3(1/3)
          + 1/12*psiprime3(1/3)*al
          - 1/96*psiprime3(1/3)*al^2
          - 1/864*psiprime3(1/3)*al^3
          + 5017/3888/(sqrt(3))*pi^3
          - 203/864/(sqrt(3))*al*pi^3
          - 29/1944/(sqrt(3))*al^3*pi^3
          + 173/12/(sqrt(3))*ln(3)*pi
          - 21/8/(sqrt(3))*ln(3)*al*pi
          - 1/6/(sqrt(3))*ln(3)*al^3*pi
          - 173/144/(sqrt(3))*ln(3)^2*pi
          + 7/32/(sqrt(3))*ln(3)^2*al*pi
          + 1/72/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_2 * (
          + 4747/576
          - 1381/96*z3
          - 8557/1296*pi^2
          - 427/1296*pi^4
          - 523/192*al
          + 43/8*al*z3
          + 199/648*al*pi^2
          + 1/9*al*pi^4
          - 5/9*al^2
          + 1/8*al^2*z3
          + 713/1944*al^2*pi^2
          - 1/72*al^2*pi^4
          - 19/144*al^3
          - 1/12*al^3*z3
          + 2/9*al^3*pi^2
          - 1/648*al^3*pi^4
          - 1/4*al^4
          - 1/36*al^4*pi^2
          + 1/32*al^5
          + 173/2*ss2(1/6*pi)
          - 63/4*ss2(1/6*pi)*al
          - ss2(1/6*pi)*al^3
          - 173*ss2(1/2*pi)
          + 63/2*ss2(1/2*pi)*al
          + 2*ss2(1/2*pi)*al^3
          - 865/6*ss3(1/6*pi)
          + 105/4*ss3(1/6*pi)*al
          + 5/3*ss3(1/6*pi)*al^3
          + 346/3*ss3(1/2*pi)
          - 21*ss3(1/2*pi)*al
          - 4/3*ss3(1/2*pi)*al^3
          + 8557/864*psiprime(1/3)
          - 199/432*psiprime(1/3)*al
          - 713/1296*psiprime(1/3)*al^2
          - 1/3*psiprime(1/3)*al^3
          + 1/24*psiprime(1/3)*al^4
          + 427/3456*psiprime3(1/3)
          - 1/24*psiprime3(1/3)*al
          + 1/192*psiprime3(1/3)*al^2
          + 1/1728*psiprime3(1/3)*al^3
          - 5017/7776/(sqrt(3))*pi^3
          + 203/1728/(sqrt(3))*al*pi^3
          + 29/3888/(sqrt(3))*al^3*pi^3
          - 173/24/(sqrt(3))*ln(3)*pi
          + 21/16/(sqrt(3))*ln(3)*al*pi
          + 1/12/(sqrt(3))*ln(3)*al^3*pi
          + 173/288/(sqrt(3))*ln(3)^2*pi
          - 7/64/(sqrt(3))*ln(3)^2*al*pi
          - 1/144/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Ca^2*Sigma_1 * (
          + 4747/576
          - 1381/96*z3
          - 8557/1296*pi^2
          - 427/1296*pi^4
          - 523/192*al
          + 43/8*al*z3
          + 199/648*al*pi^2
          + 1/9*al*pi^4
          - 5/9*al^2
          + 1/8*al^2*z3
          + 713/1944*al^2*pi^2
          - 1/72*al^2*pi^4
          - 19/144*al^3
          - 1/12*al^3*z3
          + 2/9*al^3*pi^2
          - 1/648*al^3*pi^4
          - 1/4*al^4
          - 1/36*al^4*pi^2
          + 1/32*al^5
          + 173/2*ss2(1/6*pi)
          - 63/4*ss2(1/6*pi)*al
          - ss2(1/6*pi)*al^3
          - 173*ss2(1/2*pi)
          + 63/2*ss2(1/2*pi)*al
          + 2*ss2(1/2*pi)*al^3
          - 865/6*ss3(1/6*pi)
          + 105/4*ss3(1/6*pi)*al
          + 5/3*ss3(1/6*pi)*al^3
          + 346/3*ss3(1/2*pi)
          - 21*ss3(1/2*pi)*al
          - 4/3*ss3(1/2*pi)*al^3
          + 8557/864*psiprime(1/3)
          - 199/432*psiprime(1/3)*al
          - 713/1296*psiprime(1/3)*al^2
          - 1/3*psiprime(1/3)*al^3
          + 1/24*psiprime(1/3)*al^4
          + 427/3456*psiprime3(1/3)
          - 1/24*psiprime3(1/3)*al
          + 1/192*psiprime3(1/3)*al^2
          + 1/1728*psiprime3(1/3)*al^3
          - 5017/7776/(sqrt(3))*pi^3
          + 203/1728/(sqrt(3))*al*pi^3
          + 29/3888/(sqrt(3))*al^3*pi^3
          - 173/24/(sqrt(3))*ln(3)*pi
          + 21/16/(sqrt(3))*ln(3)*al*pi
          + 1/12/(sqrt(3))*ln(3)*al^3*pi
          + 173/288/(sqrt(3))*ln(3)^2*pi
          - 7/64/(sqrt(3))*ln(3)^2*al*pi
          - 1/144/(sqrt(3))*ln(3)^2*al^3*pi
          )

       - a^2*Cf*Tf*Nf*Sigma_14 * (
          + 16/9
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_13 * (
          - 28/9
          - 128/81*pi^2
          + 64/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_12 * (
          + 44/9
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_11 * (
          + 8/9
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_10 * (
          - 44/9
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_9 * (
          - 8/9
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_8 * (
          + 28/9
          + 128/81*pi^2
          - 64/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_7 * (
          - 16/9
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_6 * (
          + 19
          - 16*z3
          + 32/27*pi^2
          - 16/9*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_5 * (
          - 38
          + 32*z3
          - 64/27*pi^2
          + 32/9*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_4 * (
          + 19
          - 16*z3
          + 32/27*pi^2
          - 16/9*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_3 * (
          + 38
          - 32*z3
          + 64/27*pi^2
          - 32/9*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_2 * (
          - 19
          + 16*z3
          - 32/27*pi^2
          + 16/9*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_1 * (
          - 19
          + 16*z3
          - 32/27*pi^2
          + 16/9*psiprime(1/3)
          );


sumgraphcfgggmomg =

       + Sigma_6 * (
          - 1
          )

       + Sigma_5 * (
          + 2
          )

       + Sigma_4 * (
          - 1
          )

       + Sigma_3 * (
          - 2
          )

       + Sigma_2 * (
          + 1
          )

       + Sigma_1 * (
          + 1
          )

       - amom*Tf*Nf*Sigma_14 * (
          - 16/27
          - 128/243*pi^2
          + 64/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_13 * (
          + 28/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_12 * (
          - 44/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_11 * (
          - 8/27
          - 64/243*pi^2
          + 32/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_10 * (
          + 44/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_9 * (
          + 8/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_8 * (
          - 28/27
          + 64/243*pi^2
          - 32/81*psiprime(1/3)
          )

       - amom*Tf*Nf*Sigma_7 * (
          + 16/27
          + 128/243*pi^2
          - 64/81*psiprime(1/3)
          )

       - amom*Ca*Sigma_14 * (
          - 97/108
          + 76/243*pi^2
          + 3/2*almom
          + 2/27*almom*pi^2
          - 5/12*almom^2
          - 1/9*almom^2*pi^2
          + 1/9*almom^3
          + 2/81*almom^3*pi^2
          - 38/81*psiprime(1/3)
          - 1/9*psiprime(1/3)*almom
          + 1/6*psiprime(1/3)*almom^2
          - 1/27*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_13 * (
          - 67/54
          + 65/243*pi^2
          - 1/4*almom
          - 7/27*almom*pi^2
          + 7/6*almom^2
          + 5/27*almom^2*pi^2
          - 7/36*almom^3
          - 2/81*almom^3*pi^2
          - 65/162*psiprime(1/3)
          + 7/18*psiprime(1/3)*almom
          - 5/18*psiprime(1/3)*almom^2
          + 1/27*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_12 * (
          + 37/108
          + 11/243*pi^2
          + 7/4*almom
          + 1/3*almom*pi^2
          - 19/12*almom^2
          - 8/27*almom^2*pi^2
          + 11/36*almom^3
          + 4/81*almom^3*pi^2
          - 11/162*psiprime(1/3)
          - 1/2*psiprime(1/3)*almom
          + 4/9*psiprime(1/3)*almom^2
          - 2/27*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_11 * (
          - 97/216
          + 38/243*pi^2
          + 3/4*almom
          + 1/27*almom*pi^2
          - 5/24*almom^2
          - 1/18*almom^2*pi^2
          + 1/18*almom^3
          + 1/81*almom^3*pi^2
          - 19/81*psiprime(1/3)
          - 1/18*psiprime(1/3)*almom
          + 1/12*psiprime(1/3)*almom^2
          - 1/54*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_10 * (
          - 37/108
          - 11/243*pi^2
          - 7/4*almom
          - 1/3*almom*pi^2
          + 19/12*almom^2
          + 8/27*almom^2*pi^2
          - 11/36*almom^3
          - 4/81*almom^3*pi^2
          + 11/162*psiprime(1/3)
          + 1/2*psiprime(1/3)*almom
          - 4/9*psiprime(1/3)*almom^2
          + 2/27*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_9 * (
          + 97/216
          - 38/243*pi^2
          - 3/4*almom
          - 1/27*almom*pi^2
          + 5/24*almom^2
          + 1/18*almom^2*pi^2
          - 1/18*almom^3
          - 1/81*almom^3*pi^2
          + 19/81*psiprime(1/3)
          + 1/18*psiprime(1/3)*almom
          - 1/12*psiprime(1/3)*almom^2
          + 1/54*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_8 * (
          + 67/54
          - 65/243*pi^2
          + 1/4*almom
          + 7/27*almom*pi^2
          - 7/6*almom^2
          - 5/27*almom^2*pi^2
          + 7/36*almom^3
          + 2/81*almom^3*pi^2
          + 65/162*psiprime(1/3)
          - 7/18*psiprime(1/3)*almom
          + 5/18*psiprime(1/3)*almom^2
          - 1/27*psiprime(1/3)*almom^3
          )

       - amom*Ca*Sigma_7 * (
          + 97/108
          - 76/243*pi^2
          - 3/2*almom
          - 2/27*almom*pi^2
          + 5/12*almom^2
          + 1/9*almom^2*pi^2
          - 1/9*almom^3
          - 2/81*almom^3*pi^2
          + 38/81*psiprime(1/3)
          + 1/9*psiprime(1/3)*almom
          - 1/6*psiprime(1/3)*almom^2
          + 1/27*psiprime(1/3)*almom^3
          )

       - amom^2*Tf^2*Nf^2*Sigma_14 * (
          - 32/81
          + 256/729*pi^2
          + 4096/6561*pi^4
          - 128/243*psiprime(1/3)
          - 4096/2187*psiprime(1/3)*pi^2
          + 1024/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_13 * (
          + 56/81
          - 1024/729*pi^2
          + 2048/6561*pi^4
          + 512/243*psiprime(1/3)
          - 2048/2187*psiprime(1/3)*pi^2
          + 512/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_12 * (
          - 88/81
          + 1280/729*pi^2
          + 2048/6561*pi^4
          - 640/243*psiprime(1/3)
          - 2048/2187*psiprime(1/3)*pi^2
          + 512/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_11 * (
          - 16/81
          + 128/729*pi^2
          + 2048/6561*pi^4
          - 64/243*psiprime(1/3)
          - 2048/2187*psiprime(1/3)*pi^2
          + 512/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_10 * (
          + 88/81
          - 1280/729*pi^2
          - 2048/6561*pi^4
          + 640/243*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*pi^2
          - 512/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_9 * (
          + 16/81
          - 128/729*pi^2
          - 2048/6561*pi^4
          + 64/243*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*pi^2
          - 512/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_8 * (
          - 56/81
          + 1024/729*pi^2
          - 2048/6561*pi^4
          - 512/243*psiprime(1/3)
          + 2048/2187*psiprime(1/3)*pi^2
          - 512/729*psiprime(1/3)^2
          )

       - amom^2*Tf^2*Nf^2*Sigma_7 * (
          + 32/81
          - 256/729*pi^2
          - 4096/6561*pi^4
          + 128/243*psiprime(1/3)
          + 4096/2187*psiprime(1/3)*pi^2
          - 1024/729*psiprime(1/3)^2
          )

       - amom^2*Ca*Tf*Nf*Sigma_14 * (
          - 916/81
          + 80/3*z3
          + 7898/729*pi^2
          + 1280/6561*pi^4
          + 16/9*almom
          - 64/81*almom*pi^2
          + 128/729*almom*pi^4
          - 7/9*almom^2
          + 2/243*almom^2*pi^2
          + 160/2187*almom^2*pi^4
          + 4/27*almom^3
          - 4/81*almom^3*pi^2
          - 64/2187*almom^3*pi^4
          - 160*ss2(1/6*pi)
          + 320*ss2(1/2*pi)
          + 800/3*ss3(1/6*pi)
          - 640/3*ss3(1/2*pi)
          - 3949/243*psiprime(1/3)
          + 3904/2187*psiprime(1/3)*pi^2
          + 32/27*psiprime(1/3)*almom
          - 128/243*psiprime(1/3)*almom*pi^2
          - 1/81*psiprime(1/3)*almom^2
          - 160/729*psiprime(1/3)*almom^2*pi^2
          + 2/27*psiprime(1/3)*almom^3
          + 64/729*psiprime(1/3)*almom^3*pi^2
          - 976/729*psiprime(1/3)^2
          + 32/81*psiprime(1/3)^2*almom
          + 40/243*psiprime(1/3)^2*almom^2
          - 16/243*psiprime(1/3)^2*almom^3
          - 8/27*psiprime3(1/3)
          + 290/243/(sqrt(3))*pi^3
          + 40/3/(sqrt(3))*ln(3)*pi
          - 10/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_13 * (
          + 1333/81
          - 40/3*z3
          + 376/729*pi^2
          - 5408/6561*pi^4
          - 4/9*almom
          + 16/81*almom*pi^2
          + 320/729*almom*pi^4
          + 16/9*almom^2
          - 290/243*almom^2*pi^2
          - 544/2187*almom^2*pi^4
          - 7/27*almom^3
          + 20/81*almom^3*pi^2
          + 64/2187*almom^3*pi^4
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          - 188/243*psiprime(1/3)
          + 2816/2187*psiprime(1/3)*pi^2
          - 8/27*psiprime(1/3)*almom
          - 320/243*psiprime(1/3)*almom*pi^2
          + 145/81*psiprime(1/3)*almom^2
          + 544/729*psiprime(1/3)*almom^2*pi^2
          - 10/27*psiprime(1/3)*almom^3
          - 64/729*psiprime(1/3)*almom^3*pi^2
          - 704/729*psiprime(1/3)^2
          + 80/81*psiprime(1/3)^2*almom
          - 136/243*psiprime(1/3)^2*almom^2
          + 16/243*psiprime(1/3)^2*almom^3
          + 4/27*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_12 * (
          - 2249/81
          + 40*z3
          + 7522/729*pi^2
          + 6688/6561*pi^4
          + 20/9*almom
          - 80/81*almom*pi^2
          - 64/243*almom*pi^4
          - 23/9*almom^2
          + 292/243*almom^2*pi^2
          + 704/2187*almom^2*pi^4
          + 11/27*almom^3
          - 8/27*almom^3*pi^2
          - 128/2187*almom^3*pi^4
          - 240*ss2(1/6*pi)
          + 480*ss2(1/2*pi)
          + 400*ss3(1/6*pi)
          - 320*ss3(1/2*pi)
          - 3761/243*psiprime(1/3)
          + 1088/2187*psiprime(1/3)*pi^2
          + 40/27*psiprime(1/3)*almom
          + 64/81*psiprime(1/3)*almom*pi^2
          - 146/81*psiprime(1/3)*almom^2
          - 704/729*psiprime(1/3)*almom^2*pi^2
          + 4/9*psiprime(1/3)*almom^3
          + 128/729*psiprime(1/3)*almom^3*pi^2
          - 272/729*psiprime(1/3)^2
          - 16/27*psiprime(1/3)^2*almom
          + 176/243*psiprime(1/3)^2*almom^2
          - 32/243*psiprime(1/3)^2*almom^3
          - 4/9*psiprime3(1/3)
          + 145/81/(sqrt(3))*pi^3
          + 20/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_11 * (
          - 458/81
          + 40/3*z3
          + 3949/729*pi^2
          + 640/6561*pi^4
          + 8/9*almom
          - 32/81*almom*pi^2
          + 64/729*almom*pi^4
          - 7/18*almom^2
          + 1/243*almom^2*pi^2
          + 80/2187*almom^2*pi^4
          + 2/27*almom^3
          - 2/81*almom^3*pi^2
          - 32/2187*almom^3*pi^4
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          - 3949/486*psiprime(1/3)
          + 1952/2187*psiprime(1/3)*pi^2
          + 16/27*psiprime(1/3)*almom
          - 64/243*psiprime(1/3)*almom*pi^2
          - 1/162*psiprime(1/3)*almom^2
          - 80/729*psiprime(1/3)*almom^2*pi^2
          + 1/27*psiprime(1/3)*almom^3
          + 32/729*psiprime(1/3)*almom^3*pi^2
          - 488/729*psiprime(1/3)^2
          + 16/81*psiprime(1/3)^2*almom
          + 20/243*psiprime(1/3)^2*almom^2
          - 8/243*psiprime(1/3)^2*almom^3
          - 4/27*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_10 * (
          + 2249/81
          - 40*z3
          - 7522/729*pi^2
          - 6688/6561*pi^4
          - 20/9*almom
          + 80/81*almom*pi^2
          + 64/243*almom*pi^4
          + 23/9*almom^2
          - 292/243*almom^2*pi^2
          - 704/2187*almom^2*pi^4
          - 11/27*almom^3
          + 8/27*almom^3*pi^2
          + 128/2187*almom^3*pi^4
          + 240*ss2(1/6*pi)
          - 480*ss2(1/2*pi)
          - 400*ss3(1/6*pi)
          + 320*ss3(1/2*pi)
          + 3761/243*psiprime(1/3)
          - 1088/2187*psiprime(1/3)*pi^2
          - 40/27*psiprime(1/3)*almom
          - 64/81*psiprime(1/3)*almom*pi^2
          + 146/81*psiprime(1/3)*almom^2
          + 704/729*psiprime(1/3)*almom^2*pi^2
          - 4/9*psiprime(1/3)*almom^3
          - 128/729*psiprime(1/3)*almom^3*pi^2
          + 272/729*psiprime(1/3)^2
          + 16/27*psiprime(1/3)^2*almom
          - 176/243*psiprime(1/3)^2*almom^2
          + 32/243*psiprime(1/3)^2*almom^3
          + 4/9*psiprime3(1/3)
          - 145/81/(sqrt(3))*pi^3
          - 20/(sqrt(3))*ln(3)*pi
          + 5/3/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_9 * (
          + 458/81
          - 40/3*z3
          - 3949/729*pi^2
          - 640/6561*pi^4
          - 8/9*almom
          + 32/81*almom*pi^2
          - 64/729*almom*pi^4
          + 7/18*almom^2
          - 1/243*almom^2*pi^2
          - 80/2187*almom^2*pi^4
          - 2/27*almom^3
          + 2/81*almom^3*pi^2
          + 32/2187*almom^3*pi^4
          + 80*ss2(1/6*pi)
          - 160*ss2(1/2*pi)
          - 400/3*ss3(1/6*pi)
          + 320/3*ss3(1/2*pi)
          + 3949/486*psiprime(1/3)
          - 1952/2187*psiprime(1/3)*pi^2
          - 16/27*psiprime(1/3)*almom
          + 64/243*psiprime(1/3)*almom*pi^2
          + 1/162*psiprime(1/3)*almom^2
          + 80/729*psiprime(1/3)*almom^2*pi^2
          - 1/27*psiprime(1/3)*almom^3
          - 32/729*psiprime(1/3)*almom^3*pi^2
          + 488/729*psiprime(1/3)^2
          - 16/81*psiprime(1/3)^2*almom
          - 20/243*psiprime(1/3)^2*almom^2
          + 8/243*psiprime(1/3)^2*almom^3
          + 4/27*psiprime3(1/3)
          - 145/243/(sqrt(3))*pi^3
          - 20/3/(sqrt(3))*ln(3)*pi
          + 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_8 * (
          - 1333/81
          + 40/3*z3
          - 376/729*pi^2
          + 5408/6561*pi^4
          + 4/9*almom
          - 16/81*almom*pi^2
          - 320/729*almom*pi^4
          - 16/9*almom^2
          + 290/243*almom^2*pi^2
          + 544/2187*almom^2*pi^4
          + 7/27*almom^3
          - 20/81*almom^3*pi^2
          - 64/2187*almom^3*pi^4
          - 80*ss2(1/6*pi)
          + 160*ss2(1/2*pi)
          + 400/3*ss3(1/6*pi)
          - 320/3*ss3(1/2*pi)
          + 188/243*psiprime(1/3)
          - 2816/2187*psiprime(1/3)*pi^2
          + 8/27*psiprime(1/3)*almom
          + 320/243*psiprime(1/3)*almom*pi^2
          - 145/81*psiprime(1/3)*almom^2
          - 544/729*psiprime(1/3)*almom^2*pi^2
          + 10/27*psiprime(1/3)*almom^3
          + 64/729*psiprime(1/3)*almom^3*pi^2
          + 704/729*psiprime(1/3)^2
          - 80/81*psiprime(1/3)^2*almom
          + 136/243*psiprime(1/3)^2*almom^2
          - 16/243*psiprime(1/3)^2*almom^3
          - 4/27*psiprime3(1/3)
          + 145/243/(sqrt(3))*pi^3
          + 20/3/(sqrt(3))*ln(3)*pi
          - 5/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_7 * (
          + 916/81
          - 80/3*z3
          - 7898/729*pi^2
          - 1280/6561*pi^4
          - 16/9*almom
          + 64/81*almom*pi^2
          - 128/729*almom*pi^4
          + 7/9*almom^2
          - 2/243*almom^2*pi^2
          - 160/2187*almom^2*pi^4
          - 4/27*almom^3
          + 4/81*almom^3*pi^2
          + 64/2187*almom^3*pi^4
          + 160*ss2(1/6*pi)
          - 320*ss2(1/2*pi)
          - 800/3*ss3(1/6*pi)
          + 640/3*ss3(1/2*pi)
          + 3949/243*psiprime(1/3)
          - 3904/2187*psiprime(1/3)*pi^2
          - 32/27*psiprime(1/3)*almom
          + 128/243*psiprime(1/3)*almom*pi^2
          + 1/81*psiprime(1/3)*almom^2
          + 160/729*psiprime(1/3)*almom^2*pi^2
          - 2/27*psiprime(1/3)*almom^3
          - 64/729*psiprime(1/3)*almom^3*pi^2
          + 976/729*psiprime(1/3)^2
          - 32/81*psiprime(1/3)^2*almom
          - 40/243*psiprime(1/3)^2*almom^2
          + 16/243*psiprime(1/3)^2*almom^3
          + 8/27*psiprime3(1/3)
          - 290/243/(sqrt(3))*pi^3
          - 40/3/(sqrt(3))*ln(3)*pi
          + 10/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca^2*Sigma_14 * (
          + 14345/2592
          - 181/12*z3
          - 65179/5832*pi^2
          - 12827/104976*pi^4
          - 131/32*almom
          - 69/16*almom*z3
          - 5/36*almom*pi^2
          - 1075/2916*almom*pi^4
          + 659/288*almom^2
          + 1/4*almom^2*z3
          - 1511/1944*almom^2*pi^2
          + 79/8748*almom^2*pi^4
          + 151/432*almom^3
          + 1/24*almom^3*z3
          + 25/81*almom^3*pi^2
          + 569/8748*almom^3*pi^4
          - 19/48*almom^4
          - 13/72*almom^4*pi^2
          - 2/81*almom^4*pi^4
          + 17/96*almom^5
          + 35/648*almom^5*pi^2
          + 2/729*almom^5*pi^4
          - 1/72*almom^6
          - 1/324*almom^6*pi^2
          + 425/4*ss2(1/6*pi)
          + 36*ss2(1/6*pi)*almom
          - 3/2*ss2(1/6*pi)*almom^2
          + 1/2*ss2(1/6*pi)*almom^3
          - 425/2*ss2(1/2*pi)
          - 72*ss2(1/2*pi)*almom
          + 3*ss2(1/2*pi)*almom^2
          - ss2(1/2*pi)*almom^3
          - 2125/12*ss3(1/6*pi)
          - 60*ss3(1/6*pi)*almom
          + 5/2*ss3(1/6*pi)*almom^2
          - 5/6*ss3(1/6*pi)*almom^3
          + 425/3*ss3(1/2*pi)
          + 48*ss3(1/2*pi)*almom
          - 2*ss3(1/2*pi)*almom^2
          + 2/3*ss3(1/2*pi)*almom^3
          + 65179/3888*psiprime(1/3)
          - 874/2187*psiprime(1/3)*pi^2
          + 5/24*psiprime(1/3)*almom
          + 91/243*psiprime(1/3)*almom*pi^2
          + 1511/1296*psiprime(1/3)*almom^2
          + 217/1458*psiprime(1/3)*almom^2*pi^2
          - 25/54*psiprime(1/3)*almom^3
          - 325/1458*psiprime(1/3)*almom^3*pi^2
          + 13/48*psiprime(1/3)*almom^4
          + 2/27*psiprime(1/3)*almom^4*pi^2
          - 35/432*psiprime(1/3)*almom^5
          - 2/243*psiprime(1/3)*almom^5*pi^2
          + 1/216*psiprime(1/3)*almom^6
          + 437/1458*psiprime(1/3)^2
          - 91/324*psiprime(1/3)^2*almom
          - 217/1944*psiprime(1/3)^2*almom^2
          + 325/1944*psiprime(1/3)^2*almom^3
          - 1/18*psiprime(1/3)^2*almom^4
          + 1/162*psiprime(1/3)^2*almom^5
          + 331/3456*psiprime3(1/3)
          + 79/864*psiprime3(1/3)*almom
          - 19/864*psiprime3(1/3)*almom^2
          + 1/288*psiprime3(1/3)*almom^3
          - 12325/15552/(sqrt(3))*pi^3
          - 29/108/(sqrt(3))*almom*pi^3
          + 29/2592/(sqrt(3))*almom^2*pi^3
          - 29/7776/(sqrt(3))*almom^3*pi^3
          - 425/48/(sqrt(3))*ln(3)*pi
          - 3/(sqrt(3))*ln(3)*almom*pi
          + 1/8/(sqrt(3))*ln(3)*almom^2*pi
          - 1/24/(sqrt(3))*ln(3)*almom^3*pi
          + 425/576/(sqrt(3))*ln(3)^2*pi
          + 1/4/(sqrt(3))*ln(3)^2*almom*pi
          - 1/96/(sqrt(3))*ln(3)^2*almom^2*pi
          + 1/288/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_13 * (
          - 8539/1296
          - 185/24*z3
          - 21569/5832*pi^2
          - 21331/104976*pi^4
          + 7/96*almom
          + 153/16*almom*z3
          + 7/2*almom*pi^2
          + 128/729*almom*pi^4
          - 83/18*almom^2
          - 1/4*almom^2*z3
          + 2789/1944*almom^2*pi^2
          + 332/2187*almom^2*pi^4
          + 1079/432*almom^3
          - 5/24*almom^3*z3
          - 41/108*almom^3*pi^2
          - 275/2187*almom^3*pi^4
          + 83/96*almom^4
          + 85/216*almom^4*pi^2
          + 8/243*almom^4*pi^4
          - 35/96*almom^5
          - 47/648*almom^5*pi^2
          - 2/729*almom^5*pi^4
          + 7/288*almom^6
          + 1/324*almom^6*pi^2
          + 167/4*ss2(1/6*pi)
          - 63*ss2(1/6*pi)*almom
          + 3/2*ss2(1/6*pi)*almom^2
          - 5/2*ss2(1/6*pi)*almom^3
          - 167/2*ss2(1/2*pi)
          + 126*ss2(1/2*pi)*almom
          - 3*ss2(1/2*pi)*almom^2
          + 5*ss2(1/2*pi)*almom^3
          - 835/12*ss3(1/6*pi)
          + 105*ss3(1/6*pi)*almom
          - 5/2*ss3(1/6*pi)*almom^2
          + 25/6*ss3(1/6*pi)*almom^3
          + 167/3*ss3(1/2*pi)
          - 84*ss3(1/2*pi)*almom
          + 2*ss3(1/2*pi)*almom^2
          - 10/3*ss3(1/2*pi)*almom^3
          + 21569/3888*psiprime(1/3)
          - 1495/4374*psiprime(1/3)*pi^2
          - 21/4*psiprime(1/3)*almom
          + 178/243*psiprime(1/3)*almom*pi^2
          - 2789/1296*psiprime(1/3)*almom^2
          - 521/729*psiprime(1/3)*almom^2*pi^2
          + 41/72*psiprime(1/3)*almom^3
          + 577/1458*psiprime(1/3)*almom^3*pi^2
          - 85/144*psiprime(1/3)*almom^4
          - 8/81*psiprime(1/3)*almom^4*pi^2
          + 47/432*psiprime(1/3)*almom^5
          + 2/243*psiprime(1/3)*almom^5*pi^2
          - 1/216*psiprime(1/3)*almom^6
          + 1495/5832*psiprime(1/3)^2
          - 89/162*psiprime(1/3)^2*almom
          + 521/972*psiprime(1/3)^2*almom^2
          - 577/1944*psiprime(1/3)^2*almom^3
          + 2/27*psiprime(1/3)^2*almom^4
          - 1/162*psiprime(1/3)^2*almom^5
          + 137/1152*psiprime3(1/3)
          - 17/108*psiprime3(1/3)*almom
          + 7/216*psiprime3(1/3)*almom^2
          - 1/432*psiprime3(1/3)*almom^3
          - 4843/15552/(sqrt(3))*pi^3
          + 203/432/(sqrt(3))*almom*pi^3
          - 29/2592/(sqrt(3))*almom^2*pi^3
          + 145/7776/(sqrt(3))*almom^3*pi^3
          - 167/48/(sqrt(3))*ln(3)*pi
          + 21/4/(sqrt(3))*ln(3)*almom*pi
          - 1/8/(sqrt(3))*ln(3)*almom^2*pi
          + 5/24/(sqrt(3))*ln(3)*almom^3*pi
          + 167/576/(sqrt(3))*ln(3)^2*pi
          - 7/16/(sqrt(3))*ln(3)^2*almom*pi
          + 1/96/(sqrt(3))*ln(3)^2*almom^2*pi
          - 5/288/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_12 * (
          + 31423/2592
          - 59/8*z3
          - 21805/2916*pi^2
          + 1063/13122*pi^4
          - 25/6*almom
          - 111/8*almom*z3
          - 131/36*almom*pi^2
          - 529/972*almom*pi^4
          + 1987/288*almom^2
          + 1/2*almom^2*z3
          - 1075/486*almom^2*pi^2
          - 1249/8748*almom^2*pi^4
          - 58/27*almom^3
          + 1/4*almom^3*z3
          + 223/324*almom^3*pi^2
          + 1669/8748*almom^3*pi^4
          - 121/96*almom^4
          - 31/54*almom^4*pi^2
          - 14/243*almom^4*pi^4
          + 13/24*almom^5
          + 41/324*almom^5*pi^2
          + 4/729*almom^5*pi^4
          - 11/288*almom^6
          - 1/162*almom^6*pi^2
          + 129/2*ss2(1/6*pi)
          + 99*ss2(1/6*pi)*almom
          - 3*ss2(1/6*pi)*almom^2
          + 3*ss2(1/6*pi)*almom^3
          - 129*ss2(1/2*pi)
          - 198*ss2(1/2*pi)*almom
          + 6*ss2(1/2*pi)*almom^2
          - 6*ss2(1/2*pi)*almom^3
          - 215/2*ss3(1/6*pi)
          - 165*ss3(1/6*pi)*almom
          + 5*ss3(1/6*pi)*almom^2
          - 5*ss3(1/6*pi)*almom^3
          + 86*ss3(1/2*pi)
          + 132*ss3(1/2*pi)*almom
          - 4*ss3(1/2*pi)*almom^2
          + 4*ss3(1/2*pi)*almom^3
          + 21805/1944*psiprime(1/3)
          - 253/4374*psiprime(1/3)*pi^2
          + 131/24*psiprime(1/3)*almom
          - 29/81*psiprime(1/3)*almom*pi^2
          + 1075/324*psiprime(1/3)*almom^2
          + 1259/1458*psiprime(1/3)*almom^2*pi^2
          - 223/216*psiprime(1/3)*almom^3
          - 451/729*psiprime(1/3)*almom^3*pi^2
          + 31/36*psiprime(1/3)*almom^4
          + 14/81*psiprime(1/3)*almom^4*pi^2
          - 41/216*psiprime(1/3)*almom^5
          - 4/243*psiprime(1/3)*almom^5*pi^2
          + 1/108*psiprime(1/3)*almom^6
          + 253/5832*psiprime(1/3)^2
          + 29/108*psiprime(1/3)^2*almom
          - 1259/1944*psiprime(1/3)^2*almom^2
          + 451/972*psiprime(1/3)^2*almom^3
          - 7/54*psiprime(1/3)^2*almom^4
          + 1/81*psiprime(1/3)^2*almom^5
          - 5/216*psiprime3(1/3)
          + 215/864*psiprime3(1/3)*almom
          - 47/864*psiprime3(1/3)*almom^2
          + 5/864*psiprime3(1/3)*almom^3
          - 1247/2592/(sqrt(3))*pi^3
          - 319/432/(sqrt(3))*almom*pi^3
          + 29/1296/(sqrt(3))*almom^2*pi^3
          - 29/1296/(sqrt(3))*almom^3*pi^3
          - 43/8/(sqrt(3))*ln(3)*pi
          - 33/4/(sqrt(3))*ln(3)*almom*pi
          + 1/4/(sqrt(3))*ln(3)*almom^2*pi
          - 1/4/(sqrt(3))*ln(3)*almom^3*pi
          + 43/96/(sqrt(3))*ln(3)^2*pi
          + 11/16/(sqrt(3))*ln(3)^2*almom*pi
          - 1/48/(sqrt(3))*ln(3)^2*almom^2*pi
          + 1/48/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_11 * (
          + 14345/5184
          - 181/24*z3
          - 65179/11664*pi^2
          - 12827/209952*pi^4
          - 131/64*almom
          - 69/32*almom*z3
          - 5/72*almom*pi^2
          - 1075/5832*almom*pi^4
          + 659/576*almom^2
          + 1/8*almom^2*z3
          - 1511/3888*almom^2*pi^2
          + 79/17496*almom^2*pi^4
          + 151/864*almom^3
          + 1/48*almom^3*z3
          + 25/162*almom^3*pi^2
          + 569/17496*almom^3*pi^4
          - 19/96*almom^4
          - 13/144*almom^4*pi^2
          - 1/81*almom^4*pi^4
          + 17/192*almom^5
          + 35/1296*almom^5*pi^2
          + 1/729*almom^5*pi^4
          - 1/144*almom^6
          - 1/648*almom^6*pi^2
          + 425/8*ss2(1/6*pi)
          + 18*ss2(1/6*pi)*almom
          - 3/4*ss2(1/6*pi)*almom^2
          + 1/4*ss2(1/6*pi)*almom^3
          - 425/4*ss2(1/2*pi)
          - 36*ss2(1/2*pi)*almom
          + 3/2*ss2(1/2*pi)*almom^2
          - 1/2*ss2(1/2*pi)*almom^3
          - 2125/24*ss3(1/6*pi)
          - 30*ss3(1/6*pi)*almom
          + 5/4*ss3(1/6*pi)*almom^2
          - 5/12*ss3(1/6*pi)*almom^3
          + 425/6*ss3(1/2*pi)
          + 24*ss3(1/2*pi)*almom
          - ss3(1/2*pi)*almom^2
          + 1/3*ss3(1/2*pi)*almom^3
          + 65179/7776*psiprime(1/3)
          - 437/2187*psiprime(1/3)*pi^2
          + 5/48*psiprime(1/3)*almom
          + 91/486*psiprime(1/3)*almom*pi^2
          + 1511/2592*psiprime(1/3)*almom^2
          + 217/2916*psiprime(1/3)*almom^2*pi^2
          - 25/108*psiprime(1/3)*almom^3
          - 325/2916*psiprime(1/3)*almom^3*pi^2
          + 13/96*psiprime(1/3)*almom^4
          + 1/27*psiprime(1/3)*almom^4*pi^2
          - 35/864*psiprime(1/3)*almom^5
          - 1/243*psiprime(1/3)*almom^5*pi^2
          + 1/432*psiprime(1/3)*almom^6
          + 437/2916*psiprime(1/3)^2
          - 91/648*psiprime(1/3)^2*almom
          - 217/3888*psiprime(1/3)^2*almom^2
          + 325/3888*psiprime(1/3)^2*almom^3
          - 1/36*psiprime(1/3)^2*almom^4
          + 1/324*psiprime(1/3)^2*almom^5
          + 331/6912*psiprime3(1/3)
          + 79/1728*psiprime3(1/3)*almom
          - 19/1728*psiprime3(1/3)*almom^2
          + 1/576*psiprime3(1/3)*almom^3
          - 12325/31104/(sqrt(3))*pi^3
          - 29/216/(sqrt(3))*almom*pi^3
          + 29/5184/(sqrt(3))*almom^2*pi^3
          - 29/15552/(sqrt(3))*almom^3*pi^3
          - 425/96/(sqrt(3))*ln(3)*pi
          - 3/2/(sqrt(3))*ln(3)*almom*pi
          + 1/16/(sqrt(3))*ln(3)*almom^2*pi
          - 1/48/(sqrt(3))*ln(3)*almom^3*pi
          + 425/1152/(sqrt(3))*ln(3)^2*pi
          + 1/8/(sqrt(3))*ln(3)^2*almom*pi
          - 1/192/(sqrt(3))*ln(3)^2*almom^2*pi
          + 1/576/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_10 * (
          - 31423/2592
          + 59/8*z3
          + 21805/2916*pi^2
          - 1063/13122*pi^4
          + 25/6*almom
          + 111/8*almom*z3
          + 131/36*almom*pi^2
          + 529/972*almom*pi^4
          - 1987/288*almom^2
          - 1/2*almom^2*z3
          + 1075/486*almom^2*pi^2
          + 1249/8748*almom^2*pi^4
          + 58/27*almom^3
          - 1/4*almom^3*z3
          - 223/324*almom^3*pi^2
          - 1669/8748*almom^3*pi^4
          + 121/96*almom^4
          + 31/54*almom^4*pi^2
          + 14/243*almom^4*pi^4
          - 13/24*almom^5
          - 41/324*almom^5*pi^2
          - 4/729*almom^5*pi^4
          + 11/288*almom^6
          + 1/162*almom^6*pi^2
          - 129/2*ss2(1/6*pi)
          - 99*ss2(1/6*pi)*almom
          + 3*ss2(1/6*pi)*almom^2
          - 3*ss2(1/6*pi)*almom^3
          + 129*ss2(1/2*pi)
          + 198*ss2(1/2*pi)*almom
          - 6*ss2(1/2*pi)*almom^2
          + 6*ss2(1/2*pi)*almom^3
          + 215/2*ss3(1/6*pi)
          + 165*ss3(1/6*pi)*almom
          - 5*ss3(1/6*pi)*almom^2
          + 5*ss3(1/6*pi)*almom^3
          - 86*ss3(1/2*pi)
          - 132*ss3(1/2*pi)*almom
          + 4*ss3(1/2*pi)*almom^2
          - 4*ss3(1/2*pi)*almom^3
          - 21805/1944*psiprime(1/3)
          + 253/4374*psiprime(1/3)*pi^2
          - 131/24*psiprime(1/3)*almom
          + 29/81*psiprime(1/3)*almom*pi^2
          - 1075/324*psiprime(1/3)*almom^2
          - 1259/1458*psiprime(1/3)*almom^2*pi^2
          + 223/216*psiprime(1/3)*almom^3
          + 451/729*psiprime(1/3)*almom^3*pi^2
          - 31/36*psiprime(1/3)*almom^4
          - 14/81*psiprime(1/3)*almom^4*pi^2
          + 41/216*psiprime(1/3)*almom^5
          + 4/243*psiprime(1/3)*almom^5*pi^2
          - 1/108*psiprime(1/3)*almom^6
          - 253/5832*psiprime(1/3)^2
          - 29/108*psiprime(1/3)^2*almom
          + 1259/1944*psiprime(1/3)^2*almom^2
          - 451/972*psiprime(1/3)^2*almom^3
          + 7/54*psiprime(1/3)^2*almom^4
          - 1/81*psiprime(1/3)^2*almom^5
          + 5/216*psiprime3(1/3)
          - 215/864*psiprime3(1/3)*almom
          + 47/864*psiprime3(1/3)*almom^2
          - 5/864*psiprime3(1/3)*almom^3
          + 1247/2592/(sqrt(3))*pi^3
          + 319/432/(sqrt(3))*almom*pi^3
          - 29/1296/(sqrt(3))*almom^2*pi^3
          + 29/1296/(sqrt(3))*almom^3*pi^3
          + 43/8/(sqrt(3))*ln(3)*pi
          + 33/4/(sqrt(3))*ln(3)*almom*pi
          - 1/4/(sqrt(3))*ln(3)*almom^2*pi
          + 1/4/(sqrt(3))*ln(3)*almom^3*pi
          - 43/96/(sqrt(3))*ln(3)^2*pi
          - 11/16/(sqrt(3))*ln(3)^2*almom*pi
          + 1/48/(sqrt(3))*ln(3)^2*almom^2*pi
          - 1/48/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_9 * (
          - 14345/5184
          + 181/24*z3
          + 65179/11664*pi^2
          + 12827/209952*pi^4
          + 131/64*almom
          + 69/32*almom*z3
          + 5/72*almom*pi^2
          + 1075/5832*almom*pi^4
          - 659/576*almom^2
          - 1/8*almom^2*z3
          + 1511/3888*almom^2*pi^2
          - 79/17496*almom^2*pi^4
          - 151/864*almom^3
          - 1/48*almom^3*z3
          - 25/162*almom^3*pi^2
          - 569/17496*almom^3*pi^4
          + 19/96*almom^4
          + 13/144*almom^4*pi^2
          + 1/81*almom^4*pi^4
          - 17/192*almom^5
          - 35/1296*almom^5*pi^2
          - 1/729*almom^5*pi^4
          + 1/144*almom^6
          + 1/648*almom^6*pi^2
          - 425/8*ss2(1/6*pi)
          - 18*ss2(1/6*pi)*almom
          + 3/4*ss2(1/6*pi)*almom^2
          - 1/4*ss2(1/6*pi)*almom^3
          + 425/4*ss2(1/2*pi)
          + 36*ss2(1/2*pi)*almom
          - 3/2*ss2(1/2*pi)*almom^2
          + 1/2*ss2(1/2*pi)*almom^3
          + 2125/24*ss3(1/6*pi)
          + 30*ss3(1/6*pi)*almom
          - 5/4*ss3(1/6*pi)*almom^2
          + 5/12*ss3(1/6*pi)*almom^3
          - 425/6*ss3(1/2*pi)
          - 24*ss3(1/2*pi)*almom
          + ss3(1/2*pi)*almom^2
          - 1/3*ss3(1/2*pi)*almom^3
          - 65179/7776*psiprime(1/3)
          + 437/2187*psiprime(1/3)*pi^2
          - 5/48*psiprime(1/3)*almom
          - 91/486*psiprime(1/3)*almom*pi^2
          - 1511/2592*psiprime(1/3)*almom^2
          - 217/2916*psiprime(1/3)*almom^2*pi^2
          + 25/108*psiprime(1/3)*almom^3
          + 325/2916*psiprime(1/3)*almom^3*pi^2
          - 13/96*psiprime(1/3)*almom^4
          - 1/27*psiprime(1/3)*almom^4*pi^2
          + 35/864*psiprime(1/3)*almom^5
          + 1/243*psiprime(1/3)*almom^5*pi^2
          - 1/432*psiprime(1/3)*almom^6
          - 437/2916*psiprime(1/3)^2
          + 91/648*psiprime(1/3)^2*almom
          + 217/3888*psiprime(1/3)^2*almom^2
          - 325/3888*psiprime(1/3)^2*almom^3
          + 1/36*psiprime(1/3)^2*almom^4
          - 1/324*psiprime(1/3)^2*almom^5
          - 331/6912*psiprime3(1/3)
          - 79/1728*psiprime3(1/3)*almom
          + 19/1728*psiprime3(1/3)*almom^2
          - 1/576*psiprime3(1/3)*almom^3
          + 12325/31104/(sqrt(3))*pi^3
          + 29/216/(sqrt(3))*almom*pi^3
          - 29/5184/(sqrt(3))*almom^2*pi^3
          + 29/15552/(sqrt(3))*almom^3*pi^3
          + 425/96/(sqrt(3))*ln(3)*pi
          + 3/2/(sqrt(3))*ln(3)*almom*pi
          - 1/16/(sqrt(3))*ln(3)*almom^2*pi
          + 1/48/(sqrt(3))*ln(3)*almom^3*pi
          - 425/1152/(sqrt(3))*ln(3)^2*pi
          - 1/8/(sqrt(3))*ln(3)^2*almom*pi
          + 1/192/(sqrt(3))*ln(3)^2*almom^2*pi
          - 1/576/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_8 * (
          + 8539/1296
          + 185/24*z3
          + 21569/5832*pi^2
          + 21331/104976*pi^4
          - 7/96*almom
          - 153/16*almom*z3
          - 7/2*almom*pi^2
          - 128/729*almom*pi^4
          + 83/18*almom^2
          + 1/4*almom^2*z3
          - 2789/1944*almom^2*pi^2
          - 332/2187*almom^2*pi^4
          - 1079/432*almom^3
          + 5/24*almom^3*z3
          + 41/108*almom^3*pi^2
          + 275/2187*almom^3*pi^4
          - 83/96*almom^4
          - 85/216*almom^4*pi^2
          - 8/243*almom^4*pi^4
          + 35/96*almom^5
          + 47/648*almom^5*pi^2
          + 2/729*almom^5*pi^4
          - 7/288*almom^6
          - 1/324*almom^6*pi^2
          - 167/4*ss2(1/6*pi)
          + 63*ss2(1/6*pi)*almom
          - 3/2*ss2(1/6*pi)*almom^2
          + 5/2*ss2(1/6*pi)*almom^3
          + 167/2*ss2(1/2*pi)
          - 126*ss2(1/2*pi)*almom
          + 3*ss2(1/2*pi)*almom^2
          - 5*ss2(1/2*pi)*almom^3
          + 835/12*ss3(1/6*pi)
          - 105*ss3(1/6*pi)*almom
          + 5/2*ss3(1/6*pi)*almom^2
          - 25/6*ss3(1/6*pi)*almom^3
          - 167/3*ss3(1/2*pi)
          + 84*ss3(1/2*pi)*almom
          - 2*ss3(1/2*pi)*almom^2
          + 10/3*ss3(1/2*pi)*almom^3
          - 21569/3888*psiprime(1/3)
          + 1495/4374*psiprime(1/3)*pi^2
          + 21/4*psiprime(1/3)*almom
          - 178/243*psiprime(1/3)*almom*pi^2
          + 2789/1296*psiprime(1/3)*almom^2
          + 521/729*psiprime(1/3)*almom^2*pi^2
          - 41/72*psiprime(1/3)*almom^3
          - 577/1458*psiprime(1/3)*almom^3*pi^2
          + 85/144*psiprime(1/3)*almom^4
          + 8/81*psiprime(1/3)*almom^4*pi^2
          - 47/432*psiprime(1/3)*almom^5
          - 2/243*psiprime(1/3)*almom^5*pi^2
          + 1/216*psiprime(1/3)*almom^6
          - 1495/5832*psiprime(1/3)^2
          + 89/162*psiprime(1/3)^2*almom
          - 521/972*psiprime(1/3)^2*almom^2
          + 577/1944*psiprime(1/3)^2*almom^3
          - 2/27*psiprime(1/3)^2*almom^4
          + 1/162*psiprime(1/3)^2*almom^5
          - 137/1152*psiprime3(1/3)
          + 17/108*psiprime3(1/3)*almom
          - 7/216*psiprime3(1/3)*almom^2
          + 1/432*psiprime3(1/3)*almom^3
          + 4843/15552/(sqrt(3))*pi^3
          - 203/432/(sqrt(3))*almom*pi^3
          + 29/2592/(sqrt(3))*almom^2*pi^3
          - 145/7776/(sqrt(3))*almom^3*pi^3
          + 167/48/(sqrt(3))*ln(3)*pi
          - 21/4/(sqrt(3))*ln(3)*almom*pi
          + 1/8/(sqrt(3))*ln(3)*almom^2*pi
          - 5/24/(sqrt(3))*ln(3)*almom^3*pi
          - 167/576/(sqrt(3))*ln(3)^2*pi
          + 7/16/(sqrt(3))*ln(3)^2*almom*pi
          - 1/96/(sqrt(3))*ln(3)^2*almom^2*pi
          + 5/288/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Ca^2*Sigma_7 * (
          - 14345/2592
          + 181/12*z3
          + 65179/5832*pi^2
          + 12827/104976*pi^4
          + 131/32*almom
          + 69/16*almom*z3
          + 5/36*almom*pi^2
          + 1075/2916*almom*pi^4
          - 659/288*almom^2
          - 1/4*almom^2*z3
          + 1511/1944*almom^2*pi^2
          - 79/8748*almom^2*pi^4
          - 151/432*almom^3
          - 1/24*almom^3*z3
          - 25/81*almom^3*pi^2
          - 569/8748*almom^3*pi^4
          + 19/48*almom^4
          + 13/72*almom^4*pi^2
          + 2/81*almom^4*pi^4
          - 17/96*almom^5
          - 35/648*almom^5*pi^2
          - 2/729*almom^5*pi^4
          + 1/72*almom^6
          + 1/324*almom^6*pi^2
          - 425/4*ss2(1/6*pi)
          - 36*ss2(1/6*pi)*almom
          + 3/2*ss2(1/6*pi)*almom^2
          - 1/2*ss2(1/6*pi)*almom^3
          + 425/2*ss2(1/2*pi)
          + 72*ss2(1/2*pi)*almom
          - 3*ss2(1/2*pi)*almom^2
          + ss2(1/2*pi)*almom^3
          + 2125/12*ss3(1/6*pi)
          + 60*ss3(1/6*pi)*almom
          - 5/2*ss3(1/6*pi)*almom^2
          + 5/6*ss3(1/6*pi)*almom^3
          - 425/3*ss3(1/2*pi)
          - 48*ss3(1/2*pi)*almom
          + 2*ss3(1/2*pi)*almom^2
          - 2/3*ss3(1/2*pi)*almom^3
          - 65179/3888*psiprime(1/3)
          + 874/2187*psiprime(1/3)*pi^2
          - 5/24*psiprime(1/3)*almom
          - 91/243*psiprime(1/3)*almom*pi^2
          - 1511/1296*psiprime(1/3)*almom^2
          - 217/1458*psiprime(1/3)*almom^2*pi^2
          + 25/54*psiprime(1/3)*almom^3
          + 325/1458*psiprime(1/3)*almom^3*pi^2
          - 13/48*psiprime(1/3)*almom^4
          - 2/27*psiprime(1/3)*almom^4*pi^2
          + 35/432*psiprime(1/3)*almom^5
          + 2/243*psiprime(1/3)*almom^5*pi^2
          - 1/216*psiprime(1/3)*almom^6
          - 437/1458*psiprime(1/3)^2
          + 91/324*psiprime(1/3)^2*almom
          + 217/1944*psiprime(1/3)^2*almom^2
          - 325/1944*psiprime(1/3)^2*almom^3
          + 1/18*psiprime(1/3)^2*almom^4
          - 1/162*psiprime(1/3)^2*almom^5
          - 331/3456*psiprime3(1/3)
          - 79/864*psiprime3(1/3)*almom
          + 19/864*psiprime3(1/3)*almom^2
          - 1/288*psiprime3(1/3)*almom^3
          + 12325/15552/(sqrt(3))*pi^3
          + 29/108/(sqrt(3))*almom*pi^3
          - 29/2592/(sqrt(3))*almom^2*pi^3
          + 29/7776/(sqrt(3))*almom^3*pi^3
          + 425/48/(sqrt(3))*ln(3)*pi
          + 3/(sqrt(3))*ln(3)*almom*pi
          - 1/8/(sqrt(3))*ln(3)*almom^2*pi
          + 1/24/(sqrt(3))*ln(3)*almom^3*pi
          - 425/576/(sqrt(3))*ln(3)^2*pi
          - 1/4/(sqrt(3))*ln(3)^2*almom*pi
          + 1/96/(sqrt(3))*ln(3)^2*almom^2*pi
          - 1/288/(sqrt(3))*ln(3)^2*almom^3*pi
          )

       - amom^2*Cf*Tf*Nf*Sigma_14 * (
          + 16/9
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_13 * (
          - 28/9
          - 128/81*pi^2
          + 64/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_12 * (
          + 44/9
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_11 * (
          + 8/9
          - 32/81*pi^2
          + 16/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_10 * (
          - 44/9
          - 64/81*pi^2
          + 32/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_9 * (
          - 8/9
          + 32/81*pi^2
          - 16/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_8 * (
          + 28/9
          + 128/81*pi^2
          - 64/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_7 * (
          - 16/9
          + 64/81*pi^2
          - 32/27*psiprime(1/3)
          );




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMq renormalization group functions and triple gluon vertex amplitudes
                              in MSbar and MOMq

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

beta_momaqq(amom,almom) = 

(-11*Ca+4*Nf*Tf)/3*amom^2

+(-18*psiprime(1/3)*almom^3*Ca^2
+192*psiprime(1/3)*almom^2*Ca^2
+144*psiprime(1/3)*almom^2*Ca*Cf
-96*psiprime(1/3)*almom^2*Ca*Nf*Tf
-312*psiprime(1/3)*almom*Ca^2
-1248*psiprime(1/3)*almom*Ca*Cf
+192*psiprime(1/3)*almom*Ca*Nf*Tf
+768*psiprime(1/3)*almom*Cf*Nf*Tf
+12*almom^3*Ca^2*pi^2
+81*almom^3*Ca^2
-128*almom^2*Ca^2*pi^2
-783*almom^2*Ca^2
-96*almom^2*Ca*Cf*pi^2
-324*almom^2*Ca*Cf
+64*almom^2*Ca*Nf*pi^2*Tf
+432*almom^2*Ca*Nf*Tf
+208*almom*Ca^2*pi^2
+702*almom*Ca^2
+832*almom*Ca*Cf*pi^2
+2808*almom*Ca*Cf
-128*almom*Ca*Nf*pi^2*Tf
-432*almom*Ca*Nf*Tf
-512*almom*Cf*Nf*pi^2*Tf
-1728*almom*Cf*Nf*Tf
-7344*Ca^2
+4320*Ca*Nf*Tf
+2592*Cf*Nf*Tf)/648*amom^3

+(1080*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^3
-13464*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^3
-25920*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Cf
+4896*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Nf*Tf
+31752*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^3
+226368*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Cf
-27648*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Nf*Tf
+138240*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf^2
-110592*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf*Nf*Tf
+51120*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^3
-236736*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Cf
-20160*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
-658944*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf^2
+290304*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf*Nf*Tf
+516096*sqrt(3)*psiprime(1/3)^2*almom^2*Cf^2*Nf*Tf
+3744*sqrt(3)*psiprime(1/3)^2*almom*Ca^3
+12672*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Cf
+59904*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
-9216*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf^2
+202752*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf*Nf*Tf
-147456*sqrt(3)*psiprime(1/3)^2*almom*Cf^2*Nf*Tf
+857736*sqrt(3)*psiprime(1/3)^2*Ca^3
-1862784*sqrt(3)*psiprime(1/3)^2*Ca^2*Cf
-311904*sqrt(3)*psiprime(1/3)^2*Ca^2*Nf*Tf
+1064448*sqrt(3)*psiprime(1/3)^2*Ca*Cf^2
+677376*sqrt(3)*psiprime(1/3)^2*Ca*Cf*Nf*Tf
-387072*sqrt(3)*psiprime(1/3)^2*Cf^2*Nf*Tf
-1440*sqrt(3)*psiprime(1/3)*almom^5*Ca^3*pi^2
-13608*sqrt(3)*psiprime(1/3)*almom^5*Ca^3
+17952*sqrt(3)*psiprime(1/3)*almom^4*Ca^3*pi^2
+104328*sqrt(3)*psiprime(1/3)*almom^4*Ca^3
+34560*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Cf*pi^2
+182736*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Cf
-6528*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*pi^2*Tf
-57024*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*Tf
-42336*sqrt(3)*psiprime(1/3)*almom^3*Ca^3*pi^2
+52488*sqrt(3)*psiprime(1/3)*almom^3*Ca^3
-301824*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Cf*pi^2
-1446336*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Cf
+36864*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*pi^2*Tf
+93312*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
-184320*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf^2*pi^2
-622080*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf^2
+147456*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*Nf*pi^2*Tf
+746496*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*Nf*Tf
-68160*sqrt(3)*psiprime(1/3)*almom^2*Ca^3*pi^2
-369684*sqrt(3)*psiprime(1/3)*almom^2*Ca^3
+315648*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Cf*pi^2
+451008*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Cf
+26880*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
+352512*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
+878592*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf^2*pi^2
+3960576*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf^2
-387072*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*pi^2*Tf
-1741824*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*Tf
-688128*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*Nf*pi^2*Tf
-2322432*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*Nf*Tf
-4992*sqrt(3)*psiprime(1/3)*almom*Ca^3*pi^2
-567000*sqrt(3)*psiprime(1/3)*almom*Ca^3
-16896*sqrt(3)*psiprime(1/3)*almom*Ca^2*Cf*pi^2
-6853248*sqrt(3)*psiprime(1/3)*almom*Ca^2*Cf
-79872*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
+414720*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*Tf
+12288*sqrt(3)*psiprime(1/3)*almom*Ca*Cf^2*pi^2
+3276288*sqrt(3)*psiprime(1/3)*almom*Ca*Cf^2
-270336*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*pi^2*Tf
+1949184*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
+196608*sqrt(3)*psiprime(1/3)*almom*Cf^2*Nf*pi^2*Tf
+3649536*sqrt(3)*psiprime(1/3)*almom*Cf^2*Nf*Tf
-1143648*sqrt(3)*psiprime(1/3)*Ca^3*pi^2
-483192*sqrt(3)*psiprime(1/3)*Ca^3
+2483712*sqrt(3)*psiprime(1/3)*Ca^2*Cf*pi^2
+23421312*sqrt(3)*psiprime(1/3)*Ca^2*Cf
+415872*sqrt(3)*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
-4707936*sqrt(3)*psiprime(1/3)*Ca^2*Nf*Tf
-1419264*sqrt(3)*psiprime(1/3)*Ca*Cf^2*pi^2
-16651008*sqrt(3)*psiprime(1/3)*Ca*Cf^2
-903168*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*pi^2*Tf
-7112448*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*Tf
+1963008*sqrt(3)*psiprime(1/3)*Ca*Nf^2*Tf^2
+516096*sqrt(3)*psiprime(1/3)*Cf^2*Nf*pi^2*Tf
+5557248*sqrt(3)*psiprime(1/3)*Cf^2*Nf*Tf
-331776*sqrt(3)*psiprime(1/3)*Cf*Nf^2*Tf^2
+1053*sqrt(3)*psiprime3(1/3)*almom^3*Ca^3
-1296*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2*Cf
-2295*sqrt(3)*psiprime3(1/3)*almom^2*Ca^3
-1512*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Cf
+2808*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
-5184*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf^2
-3456*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf*Nf*Tf
-5346*sqrt(3)*psiprime3(1/3)*almom*Ca^3
-19440*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Cf
-31104*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf^2
-27324*sqrt(3)*psiprime3(1/3)*Ca^3
-57024*sqrt(3)*psiprime3(1/3)*Ca^2*Cf
+47952*sqrt(3)*psiprime3(1/3)*Ca^2*Nf*Tf
+304128*sqrt(3)*psiprime3(1/3)*Ca*Cf^2
+20736*sqrt(3)*psiprime3(1/3)*Ca*Cf*Nf*Tf
-13824*sqrt(3)*psiprime3(1/3)*Ca*Nf^2*Tf^2
-110592*sqrt(3)*psiprime3(1/3)*Cf^2*Nf*Tf
+699840*sqrt(3)*ss2(pi/6)*almom^3*Ca^3
-1119744*sqrt(3)*ss2(pi/6)*almom^3*Ca^2*Cf
-443232*sqrt(3)*ss2(pi/6)*almom^2*Ca^3
-2985984*sqrt(3)*ss2(pi/6)*almom^2*Ca^2*Cf
+1866240*sqrt(3)*ss2(pi/6)*almom^2*Ca^2*Nf*Tf
+2239488*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf^2
-2985984*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf*Nf*Tf
+2939328*sqrt(3)*ss2(pi/6)*almom*Ca^3
-26873856*sqrt(3)*ss2(pi/6)*almom*Ca^2*Cf
+13436928*sqrt(3)*ss2(pi/6)*almom*Ca*Cf^2
-29253312*sqrt(3)*ss2(pi/6)*Ca^3
+86220288*sqrt(3)*ss2(pi/6)*Ca^2*Cf
+2426112*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
+16422912*sqrt(3)*ss2(pi/6)*Ca*Cf^2
-31352832*sqrt(3)*ss2(pi/6)*Ca*Cf*Nf*Tf
+2985984*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
-5971968*sqrt(3)*ss2(pi/6)*Cf^2*Nf*Tf
-1399680*sqrt(3)*ss2(pi/2)*almom^3*Ca^3
+2239488*sqrt(3)*ss2(pi/2)*almom^3*Ca^2*Cf
+886464*sqrt(3)*ss2(pi/2)*almom^2*Ca^3
+5971968*sqrt(3)*ss2(pi/2)*almom^2*Ca^2*Cf
-3732480*sqrt(3)*ss2(pi/2)*almom^2*Ca^2*Nf*Tf
-4478976*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf^2
+5971968*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf*Nf*Tf
-5878656*sqrt(3)*ss2(pi/2)*almom*Ca^3
+53747712*sqrt(3)*ss2(pi/2)*almom*Ca^2*Cf
-26873856*sqrt(3)*ss2(pi/2)*almom*Ca*Cf^2
+58506624*sqrt(3)*ss2(pi/2)*Ca^3
-172440576*sqrt(3)*ss2(pi/2)*Ca^2*Cf
-4852224*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
-32845824*sqrt(3)*ss2(pi/2)*Ca*Cf^2
+62705664*sqrt(3)*ss2(pi/2)*Ca*Cf*Nf*Tf
-5971968*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
+11943936*sqrt(3)*ss2(pi/2)*Cf^2*Nf*Tf
-1166400*sqrt(3)*ss3(pi/6)*almom^3*Ca^3
+1866240*sqrt(3)*ss3(pi/6)*almom^3*Ca^2*Cf
+738720*sqrt(3)*ss3(pi/6)*almom^2*Ca^3
+4976640*sqrt(3)*ss3(pi/6)*almom^2*Ca^2*Cf
-3110400*sqrt(3)*ss3(pi/6)*almom^2*Ca^2*Nf*Tf
-3732480*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf^2
+4976640*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf*Nf*Tf
-4898880*sqrt(3)*ss3(pi/6)*almom*Ca^3
+44789760*sqrt(3)*ss3(pi/6)*almom*Ca^2*Cf
-22394880*sqrt(3)*ss3(pi/6)*almom*Ca*Cf^2
+48755520*sqrt(3)*ss3(pi/6)*Ca^3
-143700480*sqrt(3)*ss3(pi/6)*Ca^2*Cf
-4043520*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
-27371520*sqrt(3)*ss3(pi/6)*Ca*Cf^2
+52254720*sqrt(3)*ss3(pi/6)*Ca*Cf*Nf*Tf
-4976640*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
+9953280*sqrt(3)*ss3(pi/6)*Cf^2*Nf*Tf
+933120*sqrt(3)*ss3(pi/2)*almom^3*Ca^3
-1492992*sqrt(3)*ss3(pi/2)*almom^3*Ca^2*Cf
-590976*sqrt(3)*ss3(pi/2)*almom^2*Ca^3
-3981312*sqrt(3)*ss3(pi/2)*almom^2*Ca^2*Cf
+2488320*sqrt(3)*ss3(pi/2)*almom^2*Ca^2*Nf*Tf
+2985984*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf^2
-3981312*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf*Nf*Tf
+3919104*sqrt(3)*ss3(pi/2)*almom*Ca^3
-35831808*sqrt(3)*ss3(pi/2)*almom*Ca^2*Cf
+17915904*sqrt(3)*ss3(pi/2)*almom*Ca*Cf^2
-39004416*sqrt(3)*ss3(pi/2)*Ca^3
+114960384*sqrt(3)*ss3(pi/2)*Ca^2*Cf
+3234816*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
+21897216*sqrt(3)*ss3(pi/2)*Ca*Cf^2
-41803776*sqrt(3)*ss3(pi/2)*Ca*Cf*Nf*Tf
+3981312*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
-7962624*sqrt(3)*ss3(pi/2)*Cf^2*Nf*Tf
+480*sqrt(3)*almom^5*Ca^3*pi^4
+9072*sqrt(3)*almom^5*Ca^3*pi^2
+34992*sqrt(3)*almom^5*Ca^3
-5984*sqrt(3)*almom^4*Ca^3*pi^4
-69552*sqrt(3)*almom^4*Ca^3*pi^2
-196830*sqrt(3)*almom^4*Ca^3
-11520*sqrt(3)*almom^4*Ca^2*Cf*pi^4
-121824*sqrt(3)*almom^4*Ca^2*Cf*pi^2
-279936*sqrt(3)*almom^4*Ca^2*Cf
+2176*sqrt(3)*almom^4*Ca^2*Nf*pi^4*Tf
+38016*sqrt(3)*almom^4*Ca^2*Nf*pi^2*Tf
+139968*sqrt(3)*almom^4*Ca^2*Nf*Tf
+11304*sqrt(3)*almom^3*Ca^3*pi^4
-34992*sqrt(3)*almom^3*Ca^3*pi^2
-46656*sqrt(3)*almom^3*Ca^3*z3
-431568*sqrt(3)*almom^3*Ca^3
+104064*sqrt(3)*almom^3*Ca^2*Cf*pi^4
+964224*sqrt(3)*almom^3*Ca^2*Cf*pi^2
+186624*sqrt(3)*almom^3*Ca^2*Cf*z3
+1784592*sqrt(3)*almom^3*Ca^2*Cf
-12288*sqrt(3)*almom^3*Ca^2*Nf*pi^4*Tf
-62208*sqrt(3)*almom^3*Ca^2*Nf*pi^2*Tf
+46656*sqrt(3)*almom^3*Ca^2*Nf*Tf
+61440*sqrt(3)*almom^3*Ca*Cf^2*pi^4
+414720*sqrt(3)*almom^3*Ca*Cf^2*pi^2
+699840*sqrt(3)*almom^3*Ca*Cf^2
-49152*sqrt(3)*almom^3*Ca*Cf*Nf*pi^4*Tf
-497664*sqrt(3)*almom^3*Ca*Cf*Nf*pi^2*Tf
-1119744*sqrt(3)*almom^3*Ca*Cf*Nf*Tf
+28840*sqrt(3)*almom^2*Ca^3*pi^4
+246456*sqrt(3)*almom^2*Ca^3*pi^2
+155520*sqrt(3)*almom^2*Ca^3*z3
+125874*sqrt(3)*almom^2*Ca^3
-101184*sqrt(3)*almom^2*Ca^2*Cf*pi^4
-300672*sqrt(3)*almom^2*Ca^2*Cf*pi^2
-202176*sqrt(3)*almom^2*Ca^2*Cf*z3
-1038096*sqrt(3)*almom^2*Ca^2*Cf
-16448*sqrt(3)*almom^2*Ca^2*Nf*pi^4*Tf
-235008*sqrt(3)*almom^2*Ca^2*Nf*pi^2*Tf
-124416*sqrt(3)*almom^2*Ca^2*Nf*Tf*z3
-38880*sqrt(3)*almom^2*Ca^2*Nf*Tf
-279040*sqrt(3)*almom^2*Ca*Cf^2*pi^4
-2640384*sqrt(3)*almom^2*Ca*Cf^2*pi^2
+186624*sqrt(3)*almom^2*Ca*Cf^2*z3
-4105728*sqrt(3)*almom^2*Ca*Cf^2
+138240*sqrt(3)*almom^2*Ca*Cf*Nf*pi^4*Tf
+1161216*sqrt(3)*almom^2*Ca*Cf*Nf*pi^2*Tf
+497664*sqrt(3)*almom^2*Ca*Cf*Nf*Tf*z3
+2146176*sqrt(3)*almom^2*Ca*Cf*Nf*Tf
+229376*sqrt(3)*almom^2*Cf^2*Nf*pi^4*Tf
+1548288*sqrt(3)*almom^2*Cf^2*Nf*pi^2*Tf
+2612736*sqrt(3)*almom^2*Cf^2*Nf*Tf
+15920*sqrt(3)*almom*Ca^3*pi^4
+378000*sqrt(3)*almom*Ca^3*pi^2
+559872*sqrt(3)*almom*Ca^3*z3
+2009124*sqrt(3)*almom*Ca^3
+57472*sqrt(3)*almom*Ca^2*Cf*pi^4
+4568832*sqrt(3)*almom*Ca^2*Cf*pi^2
+279936*sqrt(3)*almom*Ca^2*Cf*z3
+7744896*sqrt(3)*almom*Ca^2*Cf
+26624*sqrt(3)*almom*Ca^2*Nf*pi^4*Tf
-276480*sqrt(3)*almom*Ca^2*Nf*pi^2*Tf
-886464*sqrt(3)*almom*Ca^2*Nf*Tf
+78848*sqrt(3)*almom*Ca*Cf^2*pi^4
-2184192*sqrt(3)*almom*Ca*Cf^2*pi^2
+1119744*sqrt(3)*almom*Ca*Cf^2*z3
+1492992*sqrt(3)*almom*Ca*Cf^2
+90112*sqrt(3)*almom*Ca*Cf*Nf*pi^4*Tf
-1299456*sqrt(3)*almom*Ca*Cf*Nf*pi^2*Tf
-5412096*sqrt(3)*almom*Ca*Cf*Nf*Tf
-65536*sqrt(3)*almom*Cf^2*Nf*pi^4*Tf
-2433024*sqrt(3)*almom*Cf^2*Nf*pi^2*Tf
-7464960*sqrt(3)*almom*Cf^2*Nf*Tf
+454080*sqrt(3)*Ca^3*pi^4
+322128*sqrt(3)*Ca^3*pi^2
+7249176*sqrt(3)*Ca^3*z3
-43127640*sqrt(3)*Ca^3
-675840*sqrt(3)*Ca^2*Cf*pi^4
-15614208*sqrt(3)*Ca^2*Cf*pi^2
-2052864*sqrt(3)*Ca^2*Cf*z3
-1912896*sqrt(3)*Ca^2*Cf
-266496*sqrt(3)*Ca^2*Nf*pi^4*Tf
+3138624*sqrt(3)*Ca^2*Nf*pi^2*Tf
+6943968*sqrt(3)*Ca^2*Nf*Tf*z3
+37596960*sqrt(3)*Ca^2*Nf*Tf
-337920*sqrt(3)*Ca*Cf^2*pi^4
+11100672*sqrt(3)*Ca*Cf^2*pi^2
-19160064*sqrt(3)*Ca*Cf^2*z3
+5132160*sqrt(3)*Ca*Cf^2
+245760*sqrt(3)*Ca*Cf*Nf*pi^4*Tf
+4741632*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
-15676416*sqrt(3)*Ca*Cf*Nf*Tf*z3
+14338944*sqrt(3)*Ca*Cf*Nf*Tf
+36864*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
-1308672*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
-3483648*sqrt(3)*Ca*Nf^2*Tf^2*z3
-7029504*sqrt(3)*Ca*Nf^2*Tf^2
+122880*sqrt(3)*Cf^2*Nf*pi^4*Tf
-3704832*sqrt(3)*Cf^2*Nf*pi^2*Tf
+6967296*sqrt(3)*Cf^2*Nf*Tf*z3
+2052864*sqrt(3)*Cf^2*Nf*Tf
+221184*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
+5971968*sqrt(3)*Cf*Nf^2*Tf^2*z3
-4230144*sqrt(3)*Cf*Nf^2*Tf^2
+4860*ln(3)^2*almom^3*Ca^3*pi
-7776*ln(3)^2*almom^3*Ca^2*Cf*pi
-3078*ln(3)^2*almom^2*Ca^3*pi
-20736*ln(3)^2*almom^2*Ca^2*Cf*pi
+12960*ln(3)^2*almom^2*Ca^2*Nf*pi*Tf
+15552*ln(3)^2*almom^2*Ca*Cf^2*pi
-20736*ln(3)^2*almom^2*Ca*Cf*Nf*pi*Tf
+20412*ln(3)^2*almom*Ca^3*pi
-186624*ln(3)^2*almom*Ca^2*Cf*pi
+93312*ln(3)^2*almom*Ca*Cf^2*pi
-203148*ln(3)^2*Ca^3*pi
+598752*ln(3)^2*Ca^2*Cf*pi
+16848*ln(3)^2*Ca^2*Nf*pi*Tf
+114048*ln(3)^2*Ca*Cf^2*pi
-217728*ln(3)^2*Ca*Cf*Nf*pi*Tf
+20736*ln(3)^2*Ca*Nf^2*pi*Tf^2
-41472*ln(3)^2*Cf^2*Nf*pi*Tf
-58320*ln(3)*almom^3*Ca^3*pi
+93312*ln(3)*almom^3*Ca^2*Cf*pi
+36936*ln(3)*almom^2*Ca^3*pi
+248832*ln(3)*almom^2*Ca^2*Cf*pi
-155520*ln(3)*almom^2*Ca^2*Nf*pi*Tf
-186624*ln(3)*almom^2*Ca*Cf^2*pi
+248832*ln(3)*almom^2*Ca*Cf*Nf*pi*Tf
-244944*ln(3)*almom*Ca^3*pi
+2239488*ln(3)*almom*Ca^2*Cf*pi
-1119744*ln(3)*almom*Ca*Cf^2*pi
+2437776*ln(3)*Ca^3*pi
-7185024*ln(3)*Ca^2*Cf*pi
-202176*ln(3)*Ca^2*Nf*pi*Tf
-1368576*ln(3)*Ca*Cf^2*pi
+2612736*ln(3)*Ca*Cf*Nf*pi*Tf
-248832*ln(3)*Ca*Nf^2*pi*Tf^2
+497664*ln(3)*Cf^2*Nf*pi*Tf
-5220*almom^3*Ca^3*pi^3
+8352*almom^3*Ca^2*Cf*pi^3
+3306*almom^2*Ca^3*pi^3
+22272*almom^2*Ca^2*Cf*pi^3
-13920*almom^2*Ca^2*Nf*pi^3*Tf
-16704*almom^2*Ca*Cf^2*pi^3
+22272*almom^2*Ca*Cf*Nf*pi^3*Tf
-21924*almom*Ca^3*pi^3
+200448*almom*Ca^2*Cf*pi^3
-100224*almom*Ca*Cf^2*pi^3
+218196*Ca^3*pi^3
-643104*Ca^2*Cf*pi^3
-18096*Ca^2*Nf*pi^3*Tf
-122496*Ca*Cf^2*pi^3
+233856*Ca*Cf*Nf*pi^3*Tf
-22272*Ca*Nf^2*pi^3*Tf^2
+44544*Cf^2*Nf*pi^3*Tf)/(279936*sqrt(3))*amom^4;
 
gamma_A_momaqq(amom,almom) = 

(3*almom*Ca-13*Ca+8*Nf*Tf)/6*amom

+(-18*psiprime(1/3)*almom^3*Ca^2
+150*psiprime(1/3)*almom^2*Ca^2
+288*psiprime(1/3)*almom^2*Ca*Cf
-48*psiprime(1/3)*almom^2*Ca*Nf*Tf
-78*psiprime(1/3)*almom*Ca^2
-1392*psiprime(1/3)*almom*Ca*Cf
+192*psiprime(1/3)*almom*Ca*Nf*Tf
+768*psiprime(1/3)*almom*Cf*Nf*Tf
-1014*psiprime(1/3)*Ca^2
+624*psiprime(1/3)*Ca*Cf
+624*psiprime(1/3)*Ca*Nf*Tf
-384*psiprime(1/3)*Cf*Nf*Tf
+12*almom^3*Ca^2*pi^2
+81*almom^3*Ca^2
-100*almom^2*Ca^2*pi^2
-81*almom^2*Ca^2
-192*almom^2*Ca*Cf*pi^2
-648*almom^2*Ca*Cf
+32*almom^2*Ca*Nf*pi^2*Tf
+52*almom*Ca^2*pi^2
-999*almom*Ca^2
+928*almom*Ca*Cf*pi^2
+4104*almom*Ca*Cf
-128*almom*Ca*Nf*pi^2*Tf
-432*almom*Ca*Nf*Tf
-512*almom*Cf*Nf*pi^2*Tf
-1728*almom*Cf*Nf*Tf
+676*Ca^2*pi^2
+1728*Ca^2
-416*Ca*Cf*pi^2
-5616*Ca*Cf
-416*Ca*Nf*pi^2*Tf
-216*Ca*Nf*Tf
+256*Cf*Nf*pi^2*Tf
+6048*Cf*Nf*Tf)/648*amom^2

+(756*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^3
-9324*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^3
-24192*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Cf
+2016*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Nf*Tf
+18648*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^3
+213696*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Cf
-16128*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Nf*Tf
+193536*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf^2
-64512*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf*Nf*Tf
+111384*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^3
-205632*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Cf
-20160*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
-1032192*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf^2
+290304*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf*Nf*Tf
+516096*sqrt(3)*psiprime(1/3)^2*almom^2*Cf^2*Nf*Tf
-150732*sqrt(3)*psiprime(1/3)^2*almom*Ca^3
-1497024*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Cf
+209664*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
+1011456*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf^2
+709632*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf*Nf*Tf
-516096*sqrt(3)*psiprime(1/3)^2*almom*Cf^2*Nf*Tf
-823212*sqrt(3)*psiprime(1/3)^2*Ca^3
+1490112*sqrt(3)*psiprime(1/3)^2*Ca^2*Cf
+506592*sqrt(3)*psiprime(1/3)^2*Ca^2*Nf*Tf
-748800*sqrt(3)*psiprime(1/3)^2*Ca*Cf^2
-916992*sqrt(3)*psiprime(1/3)^2*Ca*Cf*Nf*Tf
+460800*sqrt(3)*psiprime(1/3)^2*Cf^2*Nf*Tf
-1008*sqrt(3)*psiprime(1/3)*almom^5*Ca^3*pi^2
-9720*sqrt(3)*psiprime(1/3)*almom^5*Ca^3
+12432*sqrt(3)*psiprime(1/3)*almom^4*Ca^3*pi^2
+48600*sqrt(3)*psiprime(1/3)*almom^4*Ca^3
+32256*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Cf*pi^2
+178848*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Cf
-2688*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*pi^2*Tf
-15552*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*Tf
-24864*sqrt(3)*psiprime(1/3)*almom^3*Ca^3*pi^2
+204120*sqrt(3)*psiprime(1/3)*almom^3*Ca^3
-284928*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Cf*pi^2
-1026432*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Cf
+21504*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*pi^2*Tf
+31104*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
-258048*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf^2*pi^2
-870912*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf^2
+86016*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*Nf*pi^2*Tf
+311040*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*Nf*Tf
-148512*sqrt(3)*psiprime(1/3)*almom^2*Ca^3*pi^2
-1005696*sqrt(3)*psiprime(1/3)*almom^2*Ca^3
+274176*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Cf*pi^2
-671328*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Cf
+26880*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
+347328*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
+1376256*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf^2*pi^2
+7008768*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf^2
-387072*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*pi^2*Tf
-1596672*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*Tf
-688128*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*Nf*pi^2*Tf
-2322432*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*Nf*Tf
+200976*sqrt(3)*psiprime(1/3)*almom*Ca^3*pi^2
+311580*sqrt(3)*psiprime(1/3)*almom*Ca^3
+1996032*sqrt(3)*psiprime(1/3)*almom*Ca^2*Cf*pi^2
+13271040*sqrt(3)*psiprime(1/3)*almom*Ca^2*Cf
-279552*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
-1491264*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*Tf
-1348608*sqrt(3)*psiprime(1/3)*almom*Ca*Cf^2*pi^2
-16785792*sqrt(3)*psiprime(1/3)*almom*Ca*Cf^2
-946176*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*pi^2*Tf
-4147200*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
+138240*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
+688128*sqrt(3)*psiprime(1/3)*almom*Cf^2*Nf*pi^2*Tf
+10616832*sqrt(3)*psiprime(1/3)*almom*Cf^2*Nf*Tf
+1097616*sqrt(3)*psiprime(1/3)*Ca^3*pi^2
+9828*sqrt(3)*psiprime(1/3)*Ca^3
-1986816*sqrt(3)*psiprime(1/3)*Ca^2*Cf*pi^2
-17174592*sqrt(3)*psiprime(1/3)*Ca^2*Cf
-675456*sqrt(3)*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
+3712608*sqrt(3)*psiprime(1/3)*Ca^2*Nf*Tf
+998400*sqrt(3)*psiprime(1/3)*Ca*Cf^2*pi^2
+11995776*sqrt(3)*psiprime(1/3)*Ca*Cf^2
+1222656*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*pi^2*Tf
+11321856*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*Tf
-1963008*sqrt(3)*psiprime(1/3)*Ca*Nf^2*Tf^2
-614400*sqrt(3)*psiprime(1/3)*Cf^2*Nf*pi^2*Tf
-8377344*sqrt(3)*psiprime(1/3)*Cf^2*Nf*Tf
+331776*sqrt(3)*psiprime(1/3)*Cf*Nf^2*Tf^2
+1053*sqrt(3)*psiprime3(1/3)*almom^3*Ca^3
-1296*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2*Cf
-6345*sqrt(3)*psiprime3(1/3)*almom^2*Ca^3
-864*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Cf
+2808*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
-10368*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf^2
-3456*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf*Nf*Tf
+3996*sqrt(3)*psiprime3(1/3)*almom*Ca^3
+20304*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Cf
+432*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Nf*Tf
+86400*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf^2
-17280*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf*Nf*Tf
-27648*sqrt(3)*psiprime3(1/3)*almom*Cf^2*Nf*Tf
+16146*sqrt(3)*psiprime3(1/3)*Ca^3
+33696*sqrt(3)*psiprime3(1/3)*Ca^2*Cf
-32400*sqrt(3)*psiprime3(1/3)*Ca^2*Nf*Tf
-179712*sqrt(3)*psiprime3(1/3)*Ca*Cf^2
-20736*sqrt(3)*psiprime3(1/3)*Ca*Cf*Nf*Tf
+13824*sqrt(3)*psiprime3(1/3)*Ca*Nf^2*Tf^2
+110592*sqrt(3)*psiprime3(1/3)*Cf^2*Nf*Tf
+699840*sqrt(3)*ss2(pi/6)*almom^3*Ca^3
-1119744*sqrt(3)*ss2(pi/6)*almom^3*Ca^2*Cf
-2052864*sqrt(3)*ss2(pi/6)*almom^2*Ca^3
-4105728*sqrt(3)*ss2(pi/6)*almom^2*Ca^2*Cf
+1866240*sqrt(3)*ss2(pi/6)*almom^2*Ca^2*Nf*Tf
+4478976*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf^2
-2985984*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf*Nf*Tf
-8234784*sqrt(3)*ss2(pi/6)*almom*Ca^3
+50575104*sqrt(3)*ss2(pi/6)*almom*Ca^2*Cf
+1492992*sqrt(3)*ss2(pi/6)*almom*Ca^2*Nf*Tf
-17169408*sqrt(3)*ss2(pi/6)*almom*Ca*Cf^2
-23887872*sqrt(3)*ss2(pi/6)*almom*Ca*Cf*Nf*Tf
+11943936*sqrt(3)*ss2(pi/6)*almom*Cf^2*Nf*Tf
+17286048*sqrt(3)*ss2(pi/6)*Ca^3
-50948352*sqrt(3)*ss2(pi/6)*Ca^2*Cf
-5785344*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
-9704448*sqrt(3)*ss2(pi/6)*Ca*Cf^2
+31352832*sqrt(3)*ss2(pi/6)*Ca*Cf*Nf*Tf
-2985984*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
+5971968*sqrt(3)*ss2(pi/6)*Cf^2*Nf*Tf
-1399680*sqrt(3)*ss2(pi/2)*almom^3*Ca^3
+2239488*sqrt(3)*ss2(pi/2)*almom^3*Ca^2*Cf
+4105728*sqrt(3)*ss2(pi/2)*almom^2*Ca^3
+8211456*sqrt(3)*ss2(pi/2)*almom^2*Ca^2*Cf
-3732480*sqrt(3)*ss2(pi/2)*almom^2*Ca^2*Nf*Tf
-8957952*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf^2
+5971968*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf*Nf*Tf
+16469568*sqrt(3)*ss2(pi/2)*almom*Ca^3
-101150208*sqrt(3)*ss2(pi/2)*almom*Ca^2*Cf
-2985984*sqrt(3)*ss2(pi/2)*almom*Ca^2*Nf*Tf
+34338816*sqrt(3)*ss2(pi/2)*almom*Ca*Cf^2
+47775744*sqrt(3)*ss2(pi/2)*almom*Ca*Cf*Nf*Tf
-23887872*sqrt(3)*ss2(pi/2)*almom*Cf^2*Nf*Tf
-34572096*sqrt(3)*ss2(pi/2)*Ca^3
+101896704*sqrt(3)*ss2(pi/2)*Ca^2*Cf
+11570688*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
+19408896*sqrt(3)*ss2(pi/2)*Ca*Cf^2
-62705664*sqrt(3)*ss2(pi/2)*Ca*Cf*Nf*Tf
+5971968*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
-11943936*sqrt(3)*ss2(pi/2)*Cf^2*Nf*Tf
-1166400*sqrt(3)*ss3(pi/6)*almom^3*Ca^3
+1866240*sqrt(3)*ss3(pi/6)*almom^3*Ca^2*Cf
+3421440*sqrt(3)*ss3(pi/6)*almom^2*Ca^3
+6842880*sqrt(3)*ss3(pi/6)*almom^2*Ca^2*Cf
-3110400*sqrt(3)*ss3(pi/6)*almom^2*Ca^2*Nf*Tf
-7464960*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf^2
+4976640*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf*Nf*Tf
+13724640*sqrt(3)*ss3(pi/6)*almom*Ca^3
-84291840*sqrt(3)*ss3(pi/6)*almom*Ca^2*Cf
-2488320*sqrt(3)*ss3(pi/6)*almom*Ca^2*Nf*Tf
+28615680*sqrt(3)*ss3(pi/6)*almom*Ca*Cf^2
+39813120*sqrt(3)*ss3(pi/6)*almom*Ca*Cf*Nf*Tf
-19906560*sqrt(3)*ss3(pi/6)*almom*Cf^2*Nf*Tf
-28810080*sqrt(3)*ss3(pi/6)*Ca^3
+84913920*sqrt(3)*ss3(pi/6)*Ca^2*Cf
+9642240*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
+16174080*sqrt(3)*ss3(pi/6)*Ca*Cf^2
-52254720*sqrt(3)*ss3(pi/6)*Ca*Cf*Nf*Tf
+4976640*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
-9953280*sqrt(3)*ss3(pi/6)*Cf^2*Nf*Tf
+933120*sqrt(3)*ss3(pi/2)*almom^3*Ca^3
-1492992*sqrt(3)*ss3(pi/2)*almom^3*Ca^2*Cf
-2737152*sqrt(3)*ss3(pi/2)*almom^2*Ca^3
-5474304*sqrt(3)*ss3(pi/2)*almom^2*Ca^2*Cf
+2488320*sqrt(3)*ss3(pi/2)*almom^2*Ca^2*Nf*Tf
+5971968*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf^2
-3981312*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf*Nf*Tf
-10979712*sqrt(3)*ss3(pi/2)*almom*Ca^3
+67433472*sqrt(3)*ss3(pi/2)*almom*Ca^2*Cf
+1990656*sqrt(3)*ss3(pi/2)*almom*Ca^2*Nf*Tf
-22892544*sqrt(3)*ss3(pi/2)*almom*Ca*Cf^2
-31850496*sqrt(3)*ss3(pi/2)*almom*Ca*Cf*Nf*Tf
+15925248*sqrt(3)*ss3(pi/2)*almom*Cf^2*Nf*Tf
+23048064*sqrt(3)*ss3(pi/2)*Ca^3
-67931136*sqrt(3)*ss3(pi/2)*Ca^2*Cf
-7713792*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
-12939264*sqrt(3)*ss3(pi/2)*Ca*Cf^2
+41803776*sqrt(3)*ss3(pi/2)*Ca*Cf*Nf*Tf
-3981312*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
+7962624*sqrt(3)*ss3(pi/2)*Cf^2*Nf*Tf
+336*sqrt(3)*almom^5*Ca^3*pi^4
+6480*sqrt(3)*almom^5*Ca^3*pi^2
+26244*sqrt(3)*almom^5*Ca^3
-4144*sqrt(3)*almom^4*Ca^3*pi^4
-32400*sqrt(3)*almom^4*Ca^3*pi^2
+13122*sqrt(3)*almom^4*Ca^3
-10752*sqrt(3)*almom^4*Ca^2*Cf*pi^4
-119232*sqrt(3)*almom^4*Ca^2*Cf*pi^2
-279936*sqrt(3)*almom^4*Ca^2*Cf
+896*sqrt(3)*almom^4*Ca^2*Nf*pi^4*Tf
+10368*sqrt(3)*almom^4*Ca^2*Nf*pi^2*Tf
+5480*sqrt(3)*almom^3*Ca^3*pi^4
-136080*sqrt(3)*almom^3*Ca^3*pi^2
-46656*sqrt(3)*almom^3*Ca^3*z3
-440316*sqrt(3)*almom^3*Ca^3
+98432*sqrt(3)*almom^3*Ca^2*Cf*pi^4
+684288*sqrt(3)*almom^3*Ca^2*Cf*pi^2
+186624*sqrt(3)*almom^3*Ca^2*Cf*z3
+956448*sqrt(3)*almom^3*Ca^2*Cf
-7168*sqrt(3)*almom^3*Ca^2*Nf*pi^4*Tf
-20736*sqrt(3)*almom^3*Ca^2*Nf*pi^2*Tf
-93312*sqrt(3)*almom^3*Ca^2*Nf*Tf
+86016*sqrt(3)*almom^3*Ca*Cf^2*pi^4
+580608*sqrt(3)*almom^3*Ca*Cf^2*pi^2
+979776*sqrt(3)*almom^3*Ca*Cf^2
-28672*sqrt(3)*almom^3*Ca*Cf*Nf*pi^4*Tf
-207360*sqrt(3)*almom^3*Ca*Cf*Nf*pi^2*Tf
-373248*sqrt(3)*almom^3*Ca*Cf*Nf*Tf
+66424*sqrt(3)*almom^2*Ca^3*pi^4
+670464*sqrt(3)*almom^2*Ca^3*pi^2
+371304*sqrt(3)*almom^2*Ca^3*z3
+512244*sqrt(3)*almom^2*Ca^3
-89088*sqrt(3)*almom^2*Ca^2*Cf*pi^4
+447552*sqrt(3)*almom^2*Ca^2*Cf*pi^2
-715392*sqrt(3)*almom^2*Ca^2*Cf*z3
+2309472*sqrt(3)*almom^2*Ca^2*Cf
-16448*sqrt(3)*almom^2*Ca^2*Nf*pi^4*Tf
-231552*sqrt(3)*almom^2*Ca^2*Nf*pi^2*Tf
-124416*sqrt(3)*almom^2*Ca^2*Nf*Tf*z3
+7776*sqrt(3)*almom^2*Ca^2*Nf*Tf
-431104*sqrt(3)*almom^2*Ca*Cf^2*pi^4
-4672512*sqrt(3)*almom^2*Ca*Cf^2*pi^2
+373248*sqrt(3)*almom^2*Ca*Cf^2*z3
-7604928*sqrt(3)*almom^2*Ca*Cf^2
+138240*sqrt(3)*almom^2*Ca*Cf*Nf*pi^4*Tf
+1064448*sqrt(3)*almom^2*Ca*Cf*Nf*pi^2*Tf
+497664*sqrt(3)*almom^2*Ca*Cf*Nf*Tf*z3
+839808*sqrt(3)*almom^2*Ca*Cf*Nf*Tf
+229376*sqrt(3)*almom^2*Cf^2*Nf*pi^4*Tf
+1548288*sqrt(3)*almom^2*Cf^2*Nf*pi^2*Tf
+2612736*sqrt(3)*almom^2*Cf^2*Nf*Tf
-77648*sqrt(3)*almom*Ca^3*pi^4
-207720*sqrt(3)*almom*Ca^3*pi^2
-2922804*sqrt(3)*almom*Ca^3*z3
-1812780*sqrt(3)*almom*Ca^3
-719488*sqrt(3)*almom*Ca^2*Cf*pi^4
-8847360*sqrt(3)*almom*Ca^2*Cf*pi^2
-684288*sqrt(3)*almom*Ca^2*Cf*z3
-7394976*sqrt(3)*almom*Ca^2*Cf
+92032*sqrt(3)*almom*Ca^2*Nf*pi^4*Tf
+994176*sqrt(3)*almom*Ca^2*Nf*pi^2*Tf
+1430784*sqrt(3)*almom*Ca^2*Nf*Tf*z3
+2278368*sqrt(3)*almom*Ca^2*Nf*Tf
+219136*sqrt(3)*almom*Ca*Cf^2*pi^4
+11190528*sqrt(3)*almom*Ca*Cf^2*pi^2
-4230144*sqrt(3)*almom*Ca*Cf^2*z3
+17496000*sqrt(3)*almom*Ca*Cf^2
+361472*sqrt(3)*almom*Ca*Cf*Nf*pi^4*Tf
+2764800*sqrt(3)*almom*Ca*Cf*Nf*pi^2*Tf
+248832*sqrt(3)*almom*Ca*Cf*Nf*Tf*z3
-1306368*sqrt(3)*almom*Ca*Cf*Nf*Tf
-92160*sqrt(3)*almom*Ca*Nf^2*pi^2*Tf^2
-155648*sqrt(3)*almom*Cf^2*Nf*pi^4*Tf
-7077888*sqrt(3)*almom*Cf^2*Nf*pi^2*Tf
+995328*sqrt(3)*almom*Cf^2*Nf*Tf*z3
-13436928*sqrt(3)*almom*Cf^2*Nf*Tf
-408928*sqrt(3)*Ca^3*pi^4
-6552*sqrt(3)*Ca^3*pi^2
+2032452*sqrt(3)*Ca^3*z3
-5084532*sqrt(3)*Ca^3
+572416*sqrt(3)*Ca^2*Cf*pi^4
+11449728*sqrt(3)*Ca^2*Cf*pi^2
+1213056*sqrt(3)*Ca^2*Cf*z3
-396576*sqrt(3)*Ca^2*Cf
+311552*sqrt(3)*Ca^2*Nf*pi^4*Tf
-2475072*sqrt(3)*Ca^2*Nf*pi^2*Tf
+6119712*sqrt(3)*Ca^2*Nf*Tf*z3
+2332800*sqrt(3)*Ca^2*Nf*Tf
+146432*sqrt(3)*Ca*Cf^2*pi^4
-7997184*sqrt(3)*Ca*Cf^2*pi^2
+11321856*sqrt(3)*Ca*Cf^2*z3
-12737088*sqrt(3)*Ca*Cf^2
-352256*sqrt(3)*Ca*Cf*Nf*pi^4*Tf
-7547904*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
-17169408*sqrt(3)*Ca*Cf*Nf*Tf*z3
+14618880*sqrt(3)*Ca*Cf*Nf*Tf
-36864*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
+1308672*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
-2488320*sqrt(3)*Ca*Nf^2*Tf^2*z3
+311040*sqrt(3)*Ca*Nf^2*Tf^2
-90112*sqrt(3)*Cf^2*Nf*pi^4*Tf
+5584896*sqrt(3)*Cf^2*Nf*pi^2*Tf
-6967296*sqrt(3)*Cf^2*Nf*Tf*z3
+16236288*sqrt(3)*Cf^2*Nf*Tf
-221184*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
+5971968*sqrt(3)*Cf*Nf^2*Tf^2*z3
-7216128*sqrt(3)*Cf*Nf^2*Tf^2
+4860*ln(3)^2*almom^3*Ca^3*pi
-7776*ln(3)^2*almom^3*Ca^2*Cf*pi
-14256*ln(3)^2*almom^2*Ca^3*pi
-28512*ln(3)^2*almom^2*Ca^2*Cf*pi
+12960*ln(3)^2*almom^2*Ca^2*Nf*pi*Tf
+31104*ln(3)^2*almom^2*Ca*Cf^2*pi
-20736*ln(3)^2*almom^2*Ca*Cf*Nf*pi*Tf
-57186*ln(3)^2*almom*Ca^3*pi
+351216*ln(3)^2*almom*Ca^2*Cf*pi
+10368*ln(3)^2*almom*Ca^2*Nf*pi*Tf
-119232*ln(3)^2*almom*Ca*Cf^2*pi
-165888*ln(3)^2*almom*Ca*Cf*Nf*pi*Tf
+82944*ln(3)^2*almom*Cf^2*Nf*pi*Tf
+120042*ln(3)^2*Ca^3*pi
-353808*ln(3)^2*Ca^2*Cf*pi
-40176*ln(3)^2*Ca^2*Nf*pi*Tf
-67392*ln(3)^2*Ca*Cf^2*pi
+217728*ln(3)^2*Ca*Cf*Nf*pi*Tf
-20736*ln(3)^2*Ca*Nf^2*pi*Tf^2
+41472*ln(3)^2*Cf^2*Nf*pi*Tf
-58320*ln(3)*almom^3*Ca^3*pi
+93312*ln(3)*almom^3*Ca^2*Cf*pi
+171072*ln(3)*almom^2*Ca^3*pi
+342144*ln(3)*almom^2*Ca^2*Cf*pi
-155520*ln(3)*almom^2*Ca^2*Nf*pi*Tf
-373248*ln(3)*almom^2*Ca*Cf^2*pi
+248832*ln(3)*almom^2*Ca*Cf*Nf*pi*Tf
+686232*ln(3)*almom*Ca^3*pi
-4214592*ln(3)*almom*Ca^2*Cf*pi
-124416*ln(3)*almom*Ca^2*Nf*pi*Tf
+1430784*ln(3)*almom*Ca*Cf^2*pi
+1990656*ln(3)*almom*Ca*Cf*Nf*pi*Tf
-995328*ln(3)*almom*Cf^2*Nf*pi*Tf
-1440504*ln(3)*Ca^3*pi
+4245696*ln(3)*Ca^2*Cf*pi
+482112*ln(3)*Ca^2*Nf*pi*Tf
+808704*ln(3)*Ca*Cf^2*pi
-2612736*ln(3)*Ca*Cf*Nf*pi*Tf
+248832*ln(3)*Ca*Nf^2*pi*Tf^2
-497664*ln(3)*Cf^2*Nf*pi*Tf
-5220*almom^3*Ca^3*pi^3
+8352*almom^3*Ca^2*Cf*pi^3
+15312*almom^2*Ca^3*pi^3
+30624*almom^2*Ca^2*Cf*pi^3
-13920*almom^2*Ca^2*Nf*pi^3*Tf
-33408*almom^2*Ca*Cf^2*pi^3
+22272*almom^2*Ca*Cf*Nf*pi^3*Tf
+61422*almom*Ca^3*pi^3
-377232*almom*Ca^2*Cf*pi^3
-11136*almom*Ca^2*Nf*pi^3*Tf
+128064*almom*Ca*Cf^2*pi^3
+178176*almom*Ca*Cf*Nf*pi^3*Tf
-89088*almom*Cf^2*Nf*pi^3*Tf
-128934*Ca^3*pi^3
+380016*Ca^2*Cf*pi^3
+43152*Ca^2*Nf*pi^3*Tf
+72384*Ca*Cf^2*pi^3
-233856*Ca*Cf*Nf*pi^3*Tf
+22272*Ca*Nf^2*pi^3*Tf^2
-44544*Cf^2*Nf*pi^3*Tf)/(279936*sqrt(3))*amom^3;
 
gamma_c_momaqq(amom,almom) = 

Ca*(almom-3)/4*amom

+Ca*(-6*psiprime(1/3)*almom^3*Ca
+42*psiprime(1/3)*almom^2*Ca
+96*psiprime(1/3)*almom^2*Cf
+6*psiprime(1/3)*almom*Ca
-336*psiprime(1/3)*almom*Cf
-234*psiprime(1/3)*Ca
+144*psiprime(1/3)*Cf
+4*almom^3*Ca*pi^2
+54*almom^3*Ca
-28*almom^2*Ca*pi^2
-64*almom^2*Cf*pi^2
-216*almom^2*Cf
-4*almom*Ca*pi^2
-567*almom*Ca
+224*almom*Cf*pi^2
+1080*almom*Cf
+156*Ca*pi^2
+540*Ca
-96*Cf*pi^2
-1296*Cf
+216*Nf*Tf)/432*amom^2

+Ca*(252*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^2
-2772*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2
-8064*sqrt(3)*psiprime(1/3)^2*almom^4*Ca*Cf
+3528*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2
+60480*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf
+64512*sqrt(3)*psiprime(1/3)^2*almom^3*Cf^2
+33768*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2
-20160*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf
-258048*sqrt(3)*psiprime(1/3)^2*almom^2*Cf^2
-15300*sqrt(3)*psiprime(1/3)^2*almom*Ca^2
-380736*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf
+251136*sqrt(3)*psiprime(1/3)^2*almom*Cf^2
-189972*sqrt(3)*psiprime(1/3)^2*Ca^2
+343872*sqrt(3)*psiprime(1/3)^2*Ca*Cf
-172800*sqrt(3)*psiprime(1/3)^2*Cf^2
-336*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*pi^2
-4536*sqrt(3)*psiprime(1/3)*almom^5*Ca^2
+3696*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*pi^2
+17496*sqrt(3)*psiprime(1/3)*almom^4*Ca^2
+10752*sqrt(3)*psiprime(1/3)*almom^4*Ca*Cf*pi^2
+80352*sqrt(3)*psiprime(1/3)*almom^4*Ca*Cf
-4704*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*pi^2
+103032*sqrt(3)*psiprime(1/3)*almom^3*Ca^2
-80640*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*pi^2
-279936*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf
-86016*sqrt(3)*psiprime(1/3)*almom^3*Cf^2*pi^2
-290304*sqrt(3)*psiprime(1/3)*almom^3*Cf^2
-45024*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*pi^2
-300240*sqrt(3)*psiprime(1/3)*almom^2*Ca^2
+26880*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*pi^2
-603936*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf
+6912*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf*Tf
+344064*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*pi^2
+1949184*sqrt(3)*psiprime(1/3)*almom^2*Cf^2
+20400*sqrt(3)*psiprime(1/3)*almom*Ca^2*pi^2
-85644*sqrt(3)*psiprime(1/3)*almom*Ca^2
+507648*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*pi^2
+3691008*sqrt(3)*psiprime(1/3)*almom*Ca*Cf
-255744*sqrt(3)*psiprime(1/3)*almom*Ca*Nf*Tf
-334848*sqrt(3)*psiprime(1/3)*almom*Cf^2*pi^2
-4157568*sqrt(3)*psiprime(1/3)*almom*Cf^2
+207360*sqrt(3)*psiprime(1/3)*almom*Cf*Nf*Tf
+253296*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
+90396*sqrt(3)*psiprime(1/3)*Ca^2
-458496*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
-4017600*sqrt(3)*psiprime(1/3)*Ca*Cf
+870912*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
+230400*sqrt(3)*psiprime(1/3)*Cf^2*pi^2
+2768256*sqrt(3)*psiprime(1/3)*Cf^2
-207360*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
+351*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2
-432*sqrt(3)*psiprime3(1/3)*almom^3*Ca*Cf
-1647*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2
-864*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf
-3456*sqrt(3)*psiprime3(1/3)*almom^2*Cf^2
+540*sqrt(3)*psiprime3(1/3)*almom*Ca^2
+3888*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf
+1728*sqrt(3)*psiprime3(1/3)*almom*Ca*Nf*Tf
+24192*sqrt(3)*psiprime3(1/3)*almom*Cf^2
+3726*sqrt(3)*psiprime3(1/3)*Ca^2
+7776*sqrt(3)*psiprime3(1/3)*Ca*Cf
-5184*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
-41472*sqrt(3)*psiprime3(1/3)*Cf^2
+233280*sqrt(3)*ss2(pi/6)*almom^3*Ca^2
-373248*sqrt(3)*ss2(pi/6)*almom^3*Ca*Cf
-373248*sqrt(3)*ss2(pi/6)*almom^2*Ca^2
-1866240*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf
+1492992*sqrt(3)*ss2(pi/6)*almom^2*Cf^2
-2309472*sqrt(3)*ss2(pi/6)*almom*Ca^2
+12877056*sqrt(3)*ss2(pi/6)*almom*Ca*Cf
-373248*sqrt(3)*ss2(pi/6)*almom*Ca*Nf*Tf
-3732480*sqrt(3)*ss2(pi/6)*almom*Cf^2
+3989088*sqrt(3)*ss2(pi/6)*Ca^2
-11757312*sqrt(3)*ss2(pi/6)*Ca*Cf
+1119744*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
-2239488*sqrt(3)*ss2(pi/6)*Cf^2
-466560*sqrt(3)*ss2(pi/2)*almom^3*Ca^2
+746496*sqrt(3)*ss2(pi/2)*almom^3*Ca*Cf
+746496*sqrt(3)*ss2(pi/2)*almom^2*Ca^2
+3732480*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf
-2985984*sqrt(3)*ss2(pi/2)*almom^2*Cf^2
+4618944*sqrt(3)*ss2(pi/2)*almom*Ca^2
-25754112*sqrt(3)*ss2(pi/2)*almom*Ca*Cf
+746496*sqrt(3)*ss2(pi/2)*almom*Ca*Nf*Tf
+7464960*sqrt(3)*ss2(pi/2)*almom*Cf^2
-7978176*sqrt(3)*ss2(pi/2)*Ca^2
+23514624*sqrt(3)*ss2(pi/2)*Ca*Cf
-2239488*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+4478976*sqrt(3)*ss2(pi/2)*Cf^2
-388800*sqrt(3)*ss3(pi/6)*almom^3*Ca^2
+622080*sqrt(3)*ss3(pi/6)*almom^3*Ca*Cf
+622080*sqrt(3)*ss3(pi/6)*almom^2*Ca^2
+3110400*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf
-2488320*sqrt(3)*ss3(pi/6)*almom^2*Cf^2
+3849120*sqrt(3)*ss3(pi/6)*almom*Ca^2
-21461760*sqrt(3)*ss3(pi/6)*almom*Ca*Cf
+622080*sqrt(3)*ss3(pi/6)*almom*Ca*Nf*Tf
+6220800*sqrt(3)*ss3(pi/6)*almom*Cf^2
-6648480*sqrt(3)*ss3(pi/6)*Ca^2
+19595520*sqrt(3)*ss3(pi/6)*Ca*Cf
-1866240*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+3732480*sqrt(3)*ss3(pi/6)*Cf^2
+311040*sqrt(3)*ss3(pi/2)*almom^3*Ca^2
-497664*sqrt(3)*ss3(pi/2)*almom^3*Ca*Cf
-497664*sqrt(3)*ss3(pi/2)*almom^2*Ca^2
-2488320*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf
+1990656*sqrt(3)*ss3(pi/2)*almom^2*Cf^2
-3079296*sqrt(3)*ss3(pi/2)*almom*Ca^2
+17169408*sqrt(3)*ss3(pi/2)*almom*Ca*Cf
-497664*sqrt(3)*ss3(pi/2)*almom*Ca*Nf*Tf
-4976640*sqrt(3)*ss3(pi/2)*almom*Cf^2
+5318784*sqrt(3)*ss3(pi/2)*Ca^2
-15676416*sqrt(3)*ss3(pi/2)*Ca*Cf
+1492992*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
-2985984*sqrt(3)*ss3(pi/2)*Cf^2
+112*sqrt(3)*almom^5*Ca^2*pi^4
+3024*sqrt(3)*almom^5*Ca^2*pi^2
+20412*sqrt(3)*almom^5*Ca^2
-1232*sqrt(3)*almom^4*Ca^2*pi^4
-11664*sqrt(3)*almom^4*Ca^2*pi^2
+37908*sqrt(3)*almom^4*Ca^2
-3584*sqrt(3)*almom^4*Ca*Cf*pi^4
-53568*sqrt(3)*almom^4*Ca*Cf*pi^2
-139968*sqrt(3)*almom^4*Ca*Cf
+632*sqrt(3)*almom^3*Ca^2*pi^4
-68688*sqrt(3)*almom^3*Ca^2*pi^2
-9720*sqrt(3)*almom^3*Ca^2*z3
-286740*sqrt(3)*almom^3*Ca^2
+28032*sqrt(3)*almom^3*Ca*Cf*pi^4
+186624*sqrt(3)*almom^3*Ca*Cf*pi^2
+62208*sqrt(3)*almom^3*Ca*Cf*z3
+303264*sqrt(3)*almom^3*Ca*Cf
+28672*sqrt(3)*almom^3*Cf^2*pi^4
+193536*sqrt(3)*almom^3*Cf^2*pi^2
+326592*sqrt(3)*almom^3*Cf^2
+19400*sqrt(3)*almom^2*Ca^2*pi^4
+200160*sqrt(3)*almom^2*Ca^2*pi^2
+167184*sqrt(3)*almom^2*Ca^2*z3
+29646*sqrt(3)*almom^2*Ca^2
-6656*sqrt(3)*almom^2*Ca*Cf*pi^4
+402624*sqrt(3)*almom^2*Ca*Cf*pi^2
-155520*sqrt(3)*almom^2*Ca*Cf*z3
+1236384*sqrt(3)*almom^2*Ca*Cf
-4608*sqrt(3)*almom^2*Ca*Nf*pi^2*Tf
+46656*sqrt(3)*almom^2*Ca*Nf*Tf
-105472*sqrt(3)*almom^2*Cf^2*pi^4
-1299456*sqrt(3)*almom^2*Cf^2*pi^2
+124416*sqrt(3)*almom^2*Cf^2*z3
-2099520*sqrt(3)*almom^2*Cf^2
-8240*sqrt(3)*almom*Ca^2*pi^4
+57096*sqrt(3)*almom*Ca^2*pi^2
-428652*sqrt(3)*almom*Ca^2*z3
+404352*sqrt(3)*almom*Ca^2
-179584*sqrt(3)*almom*Ca*Cf*pi^4
-2460672*sqrt(3)*almom*Ca*Cf*pi^2
-186624*sqrt(3)*almom*Ca*Cf*z3
-2962656*sqrt(3)*almom*Ca*Cf
-4608*sqrt(3)*almom*Ca*Nf*pi^4*Tf
+170496*sqrt(3)*almom*Ca*Nf*pi^2*Tf
+155520*sqrt(3)*almom*Ca*Nf*Tf*z3
+194400*sqrt(3)*almom*Ca*Nf*Tf
+47104*sqrt(3)*almom*Cf^2*pi^4
+2771712*sqrt(3)*almom*Cf^2*pi^2
-1244160*sqrt(3)*almom*Cf^2*z3
+4339008*sqrt(3)*almom*Cf^2
-138240*sqrt(3)*almom*Cf*Nf*pi^2*Tf
-559872*sqrt(3)*almom*Cf*Nf*Tf
-94368*sqrt(3)*Ca^2*pi^4
-60264*sqrt(3)*Ca^2*pi^2
+242028*sqrt(3)*Ca^2*z3
-1606716*sqrt(3)*Ca^2
+132096*sqrt(3)*Ca*Cf*pi^4
+2678400*sqrt(3)*Ca*Cf*pi^2
+279936*sqrt(3)*Ca*Cf*z3
+396576*sqrt(3)*Ca*Cf
+13824*sqrt(3)*Ca*Nf*pi^4*Tf
-580608*sqrt(3)*Ca*Nf*pi^2*Tf
-93312*sqrt(3)*Ca*Nf*Tf*z3
+1640736*sqrt(3)*Ca*Nf*Tf
+33792*sqrt(3)*Cf^2*pi^4
-1845504*sqrt(3)*Cf^2*pi^2
+2612736*sqrt(3)*Cf^2*z3
-2939328*sqrt(3)*Cf^2
+138240*sqrt(3)*Cf*Nf*pi^2*Tf
+1586304*sqrt(3)*Cf*Nf*Tf
-622080*sqrt(3)*Nf^2*Tf^2
+1620*ln(3)^2*almom^3*Ca^2*pi
-2592*ln(3)^2*almom^3*Ca*Cf*pi
-2592*ln(3)^2*almom^2*Ca^2*pi
-12960*ln(3)^2*almom^2*Ca*Cf*pi
+10368*ln(3)^2*almom^2*Cf^2*pi
-16038*ln(3)^2*almom*Ca^2*pi
+89424*ln(3)^2*almom*Ca*Cf*pi
-2592*ln(3)^2*almom*Ca*Nf*pi*Tf
-25920*ln(3)^2*almom*Cf^2*pi
+27702*ln(3)^2*Ca^2*pi
-81648*ln(3)^2*Ca*Cf*pi
+7776*ln(3)^2*Ca*Nf*pi*Tf
-15552*ln(3)^2*Cf^2*pi
-19440*ln(3)*almom^3*Ca^2*pi
+31104*ln(3)*almom^3*Ca*Cf*pi
+31104*ln(3)*almom^2*Ca^2*pi
+155520*ln(3)*almom^2*Ca*Cf*pi
-124416*ln(3)*almom^2*Cf^2*pi
+192456*ln(3)*almom*Ca^2*pi
-1073088*ln(3)*almom*Ca*Cf*pi
+31104*ln(3)*almom*Ca*Nf*pi*Tf
+311040*ln(3)*almom*Cf^2*pi
-332424*ln(3)*Ca^2*pi
+979776*ln(3)*Ca*Cf*pi
-93312*ln(3)*Ca*Nf*pi*Tf
+186624*ln(3)*Cf^2*pi
-1740*almom^3*Ca^2*pi^3
+2784*almom^3*Ca*Cf*pi^3
+2784*almom^2*Ca^2*pi^3
+13920*almom^2*Ca*Cf*pi^3
-11136*almom^2*Cf^2*pi^3
+17226*almom*Ca^2*pi^3
-96048*almom*Ca*Cf*pi^3
+2784*almom*Ca*Nf*pi^3*Tf
+27840*almom*Cf^2*pi^3
-29754*Ca^2*pi^3
+87696*Ca*Cf*pi^3
-8352*Ca*Nf*pi^3*Tf
+16704*Cf^2*pi^3)/(186624*sqrt(3))*amom^3;

 
gamma_q_momaqq(amom,almom) = 

almom*amom*Cf

+Cf*(-6*psiprime(1/3)*almom^3*Ca
+24*psiprime(1/3)*almom^2*Ca
+96*psiprime(1/3)*almom^2*Cf
+78*psiprime(1/3)*almom*Ca
-48*psiprime(1/3)*almom*Cf
+4*almom^3*Ca*pi^2
+54*almom^3*Ca
-16*almom^2*Ca*pi^2
+81*almom^2*Ca
-64*almom^2*Cf*pi^2
-216*almom^2*Cf
-52*almom*Ca*pi^2
-324*almom*Ca
+32*almom*Cf*pi^2
+432*almom*Cf
+675*Ca
-162*Cf
-216*Nf*Tf)/108*amom^2

+Cf*(252*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^2
-2016*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2
-8064*sqrt(3)*psiprime(1/3)^2*almom^4*Ca*Cf
-2520*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2
+36288*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf
+64512*sqrt(3)*psiprime(1/3)^2*almom^3*Cf^2
+26208*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2
+88704*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf
-64512*sqrt(3)*psiprime(1/3)^2*almom^2*Cf^2
+63324*sqrt(3)*psiprime(1/3)^2*almom*Ca^2
-114624*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf
+57600*sqrt(3)*psiprime(1/3)^2*almom*Cf^2
-336*sqrt(3)*psiprime(1/3)*almom^5*Ca^2*pi^2
-4536*sqrt(3)*psiprime(1/3)*almom^5*Ca^2
+2688*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*pi^2
+7776*sqrt(3)*psiprime(1/3)*almom^4*Ca^2
+10752*sqrt(3)*psiprime(1/3)*almom^4*Ca*Cf*pi^2
+80352*sqrt(3)*psiprime(1/3)*almom^4*Ca*Cf
+3360*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*pi^2
+110808*sqrt(3)*psiprime(1/3)*almom^3*Ca^2
-48384*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*pi^2
-101088*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf
-86016*sqrt(3)*psiprime(1/3)*almom^3*Cf^2*pi^2
-290304*sqrt(3)*psiprime(1/3)*almom^3*Cf^2
-34944*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*pi^2
-71496*sqrt(3)*psiprime(1/3)*almom^2*Ca^2
-118272*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*pi^2
-868320*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf
+27648*sqrt(3)*psiprime(1/3)*almom^2*Ca*Nf*Tf
+86016*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*pi^2
+1078272*sqrt(3)*psiprime(1/3)*almom^2*Cf^2
-84432*sqrt(3)*psiprime(1/3)*almom*Ca^2*pi^2
+9612*sqrt(3)*psiprime(1/3)*almom*Ca^2
+152832*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*pi^2
+1881792*sqrt(3)*psiprime(1/3)*almom*Ca*Cf
-286848*sqrt(3)*psiprime(1/3)*almom*Ca*Nf*Tf
-76800*sqrt(3)*psiprime(1/3)*almom*Cf^2*pi^2
-1047168*sqrt(3)*psiprime(1/3)*almom*Cf^2
-124416*sqrt(3)*psiprime(1/3)*almom*Cf*Nf*Tf
+421200*sqrt(3)*psiprime(1/3)*Ca^2
-360288*sqrt(3)*psiprime(1/3)*Ca*Cf
-134784*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
+62208*sqrt(3)*psiprime(1/3)*Cf^2
+82944*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
+351*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2
-432*sqrt(3)*psiprime3(1/3)*almom^3*Ca*Cf
-594*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2
-2160*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf
-3456*sqrt(3)*psiprime3(1/3)*almom^2*Cf^2
-1242*sqrt(3)*psiprime3(1/3)*almom*Ca^2
-2592*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf
+1728*sqrt(3)*psiprime3(1/3)*almom*Ca*Nf*Tf
+13824*sqrt(3)*psiprime3(1/3)*almom*Cf^2
+233280*sqrt(3)*ss2(pi/6)*almom^3*Ca^2
-373248*sqrt(3)*ss2(pi/6)*almom^3*Ca*Cf
+326592*sqrt(3)*ss2(pi/6)*almom^2*Ca^2
-2985984*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf
+1492992*sqrt(3)*ss2(pi/6)*almom^2*Cf^2
-1329696*sqrt(3)*ss2(pi/6)*almom*Ca^2
+3919104*sqrt(3)*ss2(pi/6)*almom*Ca*Cf
-373248*sqrt(3)*ss2(pi/6)*almom*Ca*Nf*Tf
+746496*sqrt(3)*ss2(pi/6)*almom*Cf^2
-466560*sqrt(3)*ss2(pi/2)*almom^3*Ca^2
+746496*sqrt(3)*ss2(pi/2)*almom^3*Ca*Cf
-653184*sqrt(3)*ss2(pi/2)*almom^2*Ca^2
+5971968*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf
-2985984*sqrt(3)*ss2(pi/2)*almom^2*Cf^2
+2659392*sqrt(3)*ss2(pi/2)*almom*Ca^2
-7838208*sqrt(3)*ss2(pi/2)*almom*Ca*Cf
+746496*sqrt(3)*ss2(pi/2)*almom*Ca*Nf*Tf
-1492992*sqrt(3)*ss2(pi/2)*almom*Cf^2
-388800*sqrt(3)*ss3(pi/6)*almom^3*Ca^2
+622080*sqrt(3)*ss3(pi/6)*almom^3*Ca*Cf
-544320*sqrt(3)*ss3(pi/6)*almom^2*Ca^2
+4976640*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf
-2488320*sqrt(3)*ss3(pi/6)*almom^2*Cf^2
+2216160*sqrt(3)*ss3(pi/6)*almom*Ca^2
-6531840*sqrt(3)*ss3(pi/6)*almom*Ca*Cf
+622080*sqrt(3)*ss3(pi/6)*almom*Ca*Nf*Tf
-1244160*sqrt(3)*ss3(pi/6)*almom*Cf^2
+311040*sqrt(3)*ss3(pi/2)*almom^3*Ca^2
-497664*sqrt(3)*ss3(pi/2)*almom^3*Ca*Cf
+435456*sqrt(3)*ss3(pi/2)*almom^2*Ca^2
-3981312*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf
+1990656*sqrt(3)*ss3(pi/2)*almom^2*Cf^2
-1772928*sqrt(3)*ss3(pi/2)*almom*Ca^2
+5225472*sqrt(3)*ss3(pi/2)*almom*Ca*Cf
-497664*sqrt(3)*ss3(pi/2)*almom*Ca*Nf*Tf
+995328*sqrt(3)*ss3(pi/2)*almom*Cf^2
+112*sqrt(3)*almom^5*Ca^2*pi^4
+3024*sqrt(3)*almom^5*Ca^2*pi^2
+20412*sqrt(3)*almom^5*Ca^2
-896*sqrt(3)*almom^4*Ca^2*pi^4
-5184*sqrt(3)*almom^4*Ca^2*pi^2
+64152*sqrt(3)*almom^4*Ca^2
-3584*sqrt(3)*almom^4*Ca*Cf*pi^4
-53568*sqrt(3)*almom^4*Ca*Cf*pi^2
-139968*sqrt(3)*almom^4*Ca*Cf
-2056*sqrt(3)*almom^3*Ca^2*pi^4
-73872*sqrt(3)*almom^3*Ca^2*pi^2
-9720*sqrt(3)*almom^3*Ca^2*z3
-152604*sqrt(3)*almom^3*Ca^2
+17280*sqrt(3)*almom^3*Ca*Cf*pi^4
+67392*sqrt(3)*almom^3*Ca*Cf*pi^2
+62208*sqrt(3)*almom^3*Ca*Cf*z3
+11664*sqrt(3)*almom^3*Ca*Cf
+28672*sqrt(3)*almom^3*Cf^2*pi^4
+193536*sqrt(3)*almom^3*Cf^2*pi^2
+326592*sqrt(3)*almom^3*Cf^2
+13232*sqrt(3)*almom^2*Ca^2*pi^4
+47664*sqrt(3)*almom^2*Ca^2*pi^2
+103032*sqrt(3)*almom^2*Ca^2*z3
+63180*sqrt(3)*almom^2*Ca^2
+45184*sqrt(3)*almom^2*Ca*Cf*pi^4
+578880*sqrt(3)*almom^2*Ca*Cf*pi^2
+31104*sqrt(3)*almom^2*Ca*Cf*z3
+921456*sqrt(3)*almom^2*Ca*Cf
-18432*sqrt(3)*almom^2*Ca*Nf*pi^2*Tf
-46656*sqrt(3)*almom^2*Ca*Nf*Tf
-19456*sqrt(3)*almom^2*Cf^2*pi^4
-718848*sqrt(3)*almom^2*Cf^2*pi^2
+124416*sqrt(3)*almom^2*Cf^2*z3
-1119744*sqrt(3)*almom^2*Cf^2
+31456*sqrt(3)*almom*Ca^2*pi^4
-6408*sqrt(3)*almom*Ca^2*pi^2
-498636*sqrt(3)*almom*Ca^2*z3
-204120*sqrt(3)*almom*Ca^2
-44032*sqrt(3)*almom*Ca*Cf*pi^4
-1254528*sqrt(3)*almom*Ca*Cf*pi^2
-93312*sqrt(3)*almom*Ca*Cf*z3
-1726272*sqrt(3)*almom*Ca*Cf
-4608*sqrt(3)*almom*Ca*Nf*pi^4*Tf
+191232*sqrt(3)*almom*Ca*Nf*pi^2*Tf
+248832*sqrt(3)*almom*Ca*Nf*Tf*z3
+279936*sqrt(3)*almom*Ca*Nf*Tf
-11264*sqrt(3)*almom*Cf^2*pi^4
+698112*sqrt(3)*almom*Cf^2*pi^2
-870912*sqrt(3)*almom*Cf^2*z3
+1259712*sqrt(3)*almom*Cf^2
+82944*sqrt(3)*almom*Cf*Nf*pi^2*Tf
+186624*sqrt(3)*almom*Cf*Nf*Tf
-280800*sqrt(3)*Ca^2*pi^2
-1428840*sqrt(3)*Ca^2*z3
+1110996*sqrt(3)*Ca^2
+240192*sqrt(3)*Ca*Cf*pi^2
+559872*sqrt(3)*Ca*Cf*z3
+1737936*sqrt(3)*Ca*Cf
+89856*sqrt(3)*Ca*Nf*pi^2*Tf
+373248*sqrt(3)*Ca*Nf*Tf*z3
-948672*sqrt(3)*Ca*Nf*Tf
-41472*sqrt(3)*Cf^2*pi^2
-489888*sqrt(3)*Cf^2
-55296*sqrt(3)*Cf*Nf*pi^2*Tf
-839808*sqrt(3)*Cf*Nf*Tf
+124416*sqrt(3)*Nf^2*Tf^2
+1620*ln(3)^2*almom^3*Ca^2*pi
-2592*ln(3)^2*almom^3*Ca*Cf*pi
+2268*ln(3)^2*almom^2*Ca^2*pi
-20736*ln(3)^2*almom^2*Ca*Cf*pi
+10368*ln(3)^2*almom^2*Cf^2*pi
-9234*ln(3)^2*almom*Ca^2*pi
+27216*ln(3)^2*almom*Ca*Cf*pi
-2592*ln(3)^2*almom*Ca*Nf*pi*Tf
+5184*ln(3)^2*almom*Cf^2*pi
-19440*ln(3)*almom^3*Ca^2*pi
+31104*ln(3)*almom^3*Ca*Cf*pi
-27216*ln(3)*almom^2*Ca^2*pi
+248832*ln(3)*almom^2*Ca*Cf*pi
-124416*ln(3)*almom^2*Cf^2*pi
+110808*ln(3)*almom*Ca^2*pi
-326592*ln(3)*almom*Ca*Cf*pi
+31104*ln(3)*almom*Ca*Nf*pi*Tf
-62208*ln(3)*almom*Cf^2*pi
-1740*almom^3*Ca^2*pi^3
+2784*almom^3*Ca*Cf*pi^3
-2436*almom^2*Ca^2*pi^3
+22272*almom^2*Ca*Cf*pi^3
-11136*almom^2*Cf^2*pi^3
+9918*almom*Ca^2*pi^3
-29232*almom*Ca*Cf*pi^3
+2784*almom*Ca*Nf*pi^3*Tf
-5568*almom*Cf^2*pi^3)/(46656*sqrt(3))*amom^3;

gamma_al_momaqq(amom,almom) =

( - 3*almom*Ca + 26*Ca - 16*Nf*Tf)/12*amom 

+(18*psiprime(1/3)*almom^3*Ca^2
-228*psiprime(1/3)*almom^2*Ca^2
-288*psiprime(1/3)*almom^2*Ca*Cf
+96*psiprime(1/3)*almom^2*Ca*Nf*Tf
+390*psiprime(1/3)*almom*Ca^2
+2640*psiprime(1/3)*almom*Ca*Cf
-384*psiprime(1/3)*almom*Ca*Nf*Tf
-1536*psiprime(1/3)*almom*Cf*Nf*Tf
+2028*psiprime(1/3)*Ca^2
-1248*psiprime(1/3)*Ca*Cf
-1248*psiprime(1/3)*Ca*Nf*Tf
+768*psiprime(1/3)*Cf*Nf*Tf
-12*almom^3*Ca^2*pi^2
+152*almom^2*Ca^2*pi^2
+567*almom^2*Ca^2
+192*almom^2*Ca*Cf*pi^2
+648*almom^2*Ca*Cf
-64*almom^2*Ca*Nf*pi^2*Tf
-260*almom*Ca^2*pi^2
+1269*almom*Ca^2
-1760*almom*Ca*Cf*pi^2
-6912*almom*Ca*Cf
+256*almom*Ca*Nf*pi^2*Tf
+864*almom*Ca*Nf*Tf
+1024*almom*Cf*Nf*pi^2*Tf
+3456*almom*Cf*Nf*Tf
-1352*Ca^2*pi^2
-3456*Ca^2
+832*Ca*Cf*pi^2
+11232*Ca*Cf
+832*Ca*Nf*pi^2*Tf
+432*Ca*Nf*Tf
-512*Cf*Nf*pi^2*Tf
-12096*Cf*Nf*Tf)/1296*amom^2

+(-756*sqrt(3)*psiprime(1/3)^2*almom^5*Ca^3
+12600*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^3
+24192*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Cf
-4032*sqrt(3)*psiprime(1/3)^2*almom^4*Ca^2*Nf*Tf
-44856*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^3
-318528*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Cf
+32256*sqrt(3)*psiprime(1/3)^2*almom^3*Ca^2*Nf*Tf
-193536*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf^2
+129024*sqrt(3)*psiprime(1/3)^2*almom^3*Ca*Cf*Nf*Tf
-144144*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^3
+677376*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Cf
+40320*sqrt(3)*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
+1870848*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf^2
-580608*sqrt(3)*psiprime(1/3)^2*almom^2*Ca*Cf*Nf*Tf
-1032192*sqrt(3)*psiprime(1/3)^2*almom^2*Cf^2*Nf*Tf
+491436*sqrt(3)*psiprime(1/3)^2*almom*Ca^3
+2650176*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Cf
-419328*sqrt(3)*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
-1850112*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf^2
-1419264*sqrt(3)*psiprime(1/3)^2*almom*Ca*Cf*Nf*Tf
+1032192*sqrt(3)*psiprime(1/3)^2*almom*Cf^2*Nf*Tf
+1646424*sqrt(3)*psiprime(1/3)^2*Ca^3
-2980224*sqrt(3)*psiprime(1/3)^2*Ca^2*Cf
-1013184*sqrt(3)*psiprime(1/3)^2*Ca^2*Nf*Tf
+1497600*sqrt(3)*psiprime(1/3)^2*Ca*Cf^2
+1833984*sqrt(3)*psiprime(1/3)^2*Ca*Cf*Nf*Tf
-921600*sqrt(3)*psiprime(1/3)^2*Cf^2*Nf*Tf
+1008*sqrt(3)*psiprime(1/3)*almom^5*Ca^3*pi^2
+5832*sqrt(3)*psiprime(1/3)*almom^5*Ca^3
-16800*sqrt(3)*psiprime(1/3)*almom^4*Ca^3*pi^2
-81648*sqrt(3)*psiprime(1/3)*almom^4*Ca^3
-32256*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Cf*pi^2
-116640*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Cf
+5376*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*pi^2*Tf
+31104*sqrt(3)*psiprime(1/3)*almom^4*Ca^2*Nf*Tf
+59808*sqrt(3)*psiprime(1/3)*almom^3*Ca^3*pi^2
-56376*sqrt(3)*psiprime(1/3)*almom^3*Ca^3
+424704*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Cf*pi^2
+1874016*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Cf
-43008*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*pi^2*Tf
-62208*sqrt(3)*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
+258048*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf^2*pi^2
+870912*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf^2
-172032*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*Nf*pi^2*Tf
-622080*sqrt(3)*psiprime(1/3)*almom^3*Ca*Cf*Nf*Tf
+192192*sqrt(3)*psiprime(1/3)*almom^2*Ca^3*pi^2
+2041848*sqrt(3)*psiprime(1/3)*almom^2*Ca^3
-903168*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Cf*pi^2
-1161216*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Cf
-53760*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
-642816*sqrt(3)*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
-2494464*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf^2*pi^2
-10782720*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf^2
+774144*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*pi^2*Tf
+3193344*sqrt(3)*psiprime(1/3)*almom^2*Ca*Cf*Nf*Tf
+1376256*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*Nf*pi^2*Tf
+4644864*sqrt(3)*psiprime(1/3)*almom^2*Cf^2*Nf*Tf
-655248*sqrt(3)*psiprime(1/3)*almom*Ca^3*pi^2
-831492*sqrt(3)*psiprime(1/3)*almom*Ca^3
-3533568*sqrt(3)*psiprime(1/3)*almom*Ca^2*Cf*pi^2
-22451904*sqrt(3)*psiprime(1/3)*almom*Ca^2*Cf
+559104*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
+2246400*sqrt(3)*psiprime(1/3)*almom*Ca^2*Nf*Tf
+2466816*sqrt(3)*psiprime(1/3)*almom*Ca*Cf^2*pi^2
+30803328*sqrt(3)*psiprime(1/3)*almom*Ca*Cf^2
+1892352*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*pi^2*Tf
+8418816*sqrt(3)*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
-276480*sqrt(3)*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
-1376256*sqrt(3)*psiprime(1/3)*almom*Cf^2*Nf*pi^2*Tf
-21233664*sqrt(3)*psiprime(1/3)*almom*Cf^2*Nf*Tf
-2195232*sqrt(3)*psiprime(1/3)*Ca^3*pi^2
-19656*sqrt(3)*psiprime(1/3)*Ca^3
+3973632*sqrt(3)*psiprime(1/3)*Ca^2*Cf*pi^2
+34349184*sqrt(3)*psiprime(1/3)*Ca^2*Cf
+1350912*sqrt(3)*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
-7425216*sqrt(3)*psiprime(1/3)*Ca^2*Nf*Tf
-1996800*sqrt(3)*psiprime(1/3)*Ca*Cf^2*pi^2
-23991552*sqrt(3)*psiprime(1/3)*Ca*Cf^2
-2445312*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*pi^2*Tf
-22643712*sqrt(3)*psiprime(1/3)*Ca*Cf*Nf*Tf
+3926016*sqrt(3)*psiprime(1/3)*Ca*Nf^2*Tf^2
+1228800*sqrt(3)*psiprime(1/3)*Cf^2*Nf*pi^2*Tf
+16754688*sqrt(3)*psiprime(1/3)*Cf^2*Nf*Tf
-663552*sqrt(3)*psiprime(1/3)*Cf*Nf^2*Tf^2
-1053*sqrt(3)*psiprime3(1/3)*almom^3*Ca^3
+1296*sqrt(3)*psiprime3(1/3)*almom^3*Ca^2*Cf
+10908*sqrt(3)*psiprime3(1/3)*almom^2*Ca^3
-4752*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Cf
-5616*sqrt(3)*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
+10368*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf^2
+6912*sqrt(3)*psiprime3(1/3)*almom^2*Ca*Cf*Nf*Tf
-11718*sqrt(3)*psiprime3(1/3)*almom*Ca^3
-48384*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Cf
+4320*sqrt(3)*psiprime3(1/3)*almom*Ca^2*Nf*Tf
-131328*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf^2
+34560*sqrt(3)*psiprime3(1/3)*almom*Ca*Cf*Nf*Tf
+55296*sqrt(3)*psiprime3(1/3)*almom*Cf^2*Nf*Tf
-32292*sqrt(3)*psiprime3(1/3)*Ca^3
-67392*sqrt(3)*psiprime3(1/3)*Ca^2*Cf
+64800*sqrt(3)*psiprime3(1/3)*Ca^2*Nf*Tf
+359424*sqrt(3)*psiprime3(1/3)*Ca*Cf^2
+41472*sqrt(3)*psiprime3(1/3)*Ca*Cf*Nf*Tf
-27648*sqrt(3)*psiprime3(1/3)*Ca*Nf^2*Tf^2
-221184*sqrt(3)*psiprime3(1/3)*Cf^2*Nf*Tf
-699840*sqrt(3)*ss2(pi/6)*almom^3*Ca^3
+1119744*sqrt(3)*ss2(pi/6)*almom^3*Ca^2*Cf
+5085504*sqrt(3)*ss2(pi/6)*almom^2*Ca^3
-746496*sqrt(3)*ss2(pi/6)*almom^2*Ca^2*Cf
-3732480*sqrt(3)*ss2(pi/6)*almom^2*Ca^2*Nf*Tf
-4478976*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf^2
+5971968*sqrt(3)*ss2(pi/6)*almom^2*Ca*Cf*Nf*Tf
+12480480*sqrt(3)*ss2(pi/6)*almom*Ca^3
-89392896*sqrt(3)*ss2(pi/6)*almom*Ca^2*Cf
-4105728*sqrt(3)*ss2(pi/6)*almom*Ca^2*Nf*Tf
+36578304*sqrt(3)*ss2(pi/6)*almom*Ca*Cf^2
+47775744*sqrt(3)*ss2(pi/6)*almom*Ca*Cf*Nf*Tf
-23887872*sqrt(3)*ss2(pi/6)*almom*Cf^2*Nf*Tf
-34572096*sqrt(3)*ss2(pi/6)*Ca^3
+101896704*sqrt(3)*ss2(pi/6)*Ca^2*Cf
+11570688*sqrt(3)*ss2(pi/6)*Ca^2*Nf*Tf
+19408896*sqrt(3)*ss2(pi/6)*Ca*Cf^2
-62705664*sqrt(3)*ss2(pi/6)*Ca*Cf*Nf*Tf
+5971968*sqrt(3)*ss2(pi/6)*Ca*Nf^2*Tf^2
-11943936*sqrt(3)*ss2(pi/6)*Cf^2*Nf*Tf
+1399680*sqrt(3)*ss2(pi/2)*almom^3*Ca^3
-2239488*sqrt(3)*ss2(pi/2)*almom^3*Ca^2*Cf
-10171008*sqrt(3)*ss2(pi/2)*almom^2*Ca^3
+1492992*sqrt(3)*ss2(pi/2)*almom^2*Ca^2*Cf
+7464960*sqrt(3)*ss2(pi/2)*almom^2*Ca^2*Nf*Tf
+8957952*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf^2
-11943936*sqrt(3)*ss2(pi/2)*almom^2*Ca*Cf*Nf*Tf
-24960960*sqrt(3)*ss2(pi/2)*almom*Ca^3
+178785792*sqrt(3)*ss2(pi/2)*almom*Ca^2*Cf
+8211456*sqrt(3)*ss2(pi/2)*almom*Ca^2*Nf*Tf
-73156608*sqrt(3)*ss2(pi/2)*almom*Ca*Cf^2
-95551488*sqrt(3)*ss2(pi/2)*almom*Ca*Cf*Nf*Tf
+47775744*sqrt(3)*ss2(pi/2)*almom*Cf^2*Nf*Tf
+69144192*sqrt(3)*ss2(pi/2)*Ca^3
-203793408*sqrt(3)*ss2(pi/2)*Ca^2*Cf
-23141376*sqrt(3)*ss2(pi/2)*Ca^2*Nf*Tf
-38817792*sqrt(3)*ss2(pi/2)*Ca*Cf^2
+125411328*sqrt(3)*ss2(pi/2)*Ca*Cf*Nf*Tf
-11943936*sqrt(3)*ss2(pi/2)*Ca*Nf^2*Tf^2
+23887872*sqrt(3)*ss2(pi/2)*Cf^2*Nf*Tf
+1166400*sqrt(3)*ss3(pi/6)*almom^3*Ca^3
-1866240*sqrt(3)*ss3(pi/6)*almom^3*Ca^2*Cf
-8475840*sqrt(3)*ss3(pi/6)*almom^2*Ca^3
+1244160*sqrt(3)*ss3(pi/6)*almom^2*Ca^2*Cf
+6220800*sqrt(3)*ss3(pi/6)*almom^2*Ca^2*Nf*Tf
+7464960*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf^2
-9953280*sqrt(3)*ss3(pi/6)*almom^2*Ca*Cf*Nf*Tf
-20800800*sqrt(3)*ss3(pi/6)*almom*Ca^3
+148988160*sqrt(3)*ss3(pi/6)*almom*Ca^2*Cf
+6842880*sqrt(3)*ss3(pi/6)*almom*Ca^2*Nf*Tf
-60963840*sqrt(3)*ss3(pi/6)*almom*Ca*Cf^2
-79626240*sqrt(3)*ss3(pi/6)*almom*Ca*Cf*Nf*Tf
+39813120*sqrt(3)*ss3(pi/6)*almom*Cf^2*Nf*Tf
+57620160*sqrt(3)*ss3(pi/6)*Ca^3
-169827840*sqrt(3)*ss3(pi/6)*Ca^2*Cf
-19284480*sqrt(3)*ss3(pi/6)*Ca^2*Nf*Tf
-32348160*sqrt(3)*ss3(pi/6)*Ca*Cf^2
+104509440*sqrt(3)*ss3(pi/6)*Ca*Cf*Nf*Tf
-9953280*sqrt(3)*ss3(pi/6)*Ca*Nf^2*Tf^2
+19906560*sqrt(3)*ss3(pi/6)*Cf^2*Nf*Tf
-933120*sqrt(3)*ss3(pi/2)*almom^3*Ca^3
+1492992*sqrt(3)*ss3(pi/2)*almom^3*Ca^2*Cf
+6780672*sqrt(3)*ss3(pi/2)*almom^2*Ca^3
-995328*sqrt(3)*ss3(pi/2)*almom^2*Ca^2*Cf
-4976640*sqrt(3)*ss3(pi/2)*almom^2*Ca^2*Nf*Tf
-5971968*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf^2
+7962624*sqrt(3)*ss3(pi/2)*almom^2*Ca*Cf*Nf*Tf
+16640640*sqrt(3)*ss3(pi/2)*almom*Ca^3
-119190528*sqrt(3)*ss3(pi/2)*almom*Ca^2*Cf
-5474304*sqrt(3)*ss3(pi/2)*almom*Ca^2*Nf*Tf
+48771072*sqrt(3)*ss3(pi/2)*almom*Ca*Cf^2
+63700992*sqrt(3)*ss3(pi/2)*almom*Ca*Cf*Nf*Tf
-31850496*sqrt(3)*ss3(pi/2)*almom*Cf^2*Nf*Tf
-46096128*sqrt(3)*ss3(pi/2)*Ca^3
+135862272*sqrt(3)*ss3(pi/2)*Ca^2*Cf
+15427584*sqrt(3)*ss3(pi/2)*Ca^2*Nf*Tf
+25878528*sqrt(3)*ss3(pi/2)*Ca*Cf^2
-83607552*sqrt(3)*ss3(pi/2)*Ca*Cf*Nf*Tf
+7962624*sqrt(3)*ss3(pi/2)*Ca*Nf^2*Tf^2
-15925248*sqrt(3)*ss3(pi/2)*Cf^2*Nf*Tf
-336*sqrt(3)*almom^5*Ca^3*pi^4
-3888*sqrt(3)*almom^5*Ca^3*pi^2
+8748*sqrt(3)*almom^5*Ca^3
+5600*sqrt(3)*almom^4*Ca^3*pi^4
+54432*sqrt(3)*almom^4*Ca^3*pi^2
+236196*sqrt(3)*almom^4*Ca^3
+10752*sqrt(3)*almom^4*Ca^2*Cf*pi^4
+77760*sqrt(3)*almom^4*Ca^2*Cf*pi^2
+139968*sqrt(3)*almom^4*Ca^2*Cf
-1792*sqrt(3)*almom^4*Ca^2*Nf*pi^4*Tf
-20736*sqrt(3)*almom^4*Ca^2*Nf*pi^2*Tf
-17128*sqrt(3)*almom^3*Ca^3*pi^4
+37584*sqrt(3)*almom^3*Ca^3*pi^2
+64152*sqrt(3)*almom^3*Ca^3*z3
+624024*sqrt(3)*almom^3*Ca^3
-145024*sqrt(3)*almom^3*Ca^2*Cf*pi^4
-1249344*sqrt(3)*almom^3*Ca^2*Cf*pi^2
-186624*sqrt(3)*almom^3*Ca^2*Cf*z3
-2122848*sqrt(3)*almom^3*Ca^2*Cf
+14336*sqrt(3)*almom^3*Ca^2*Nf*pi^4*Tf
+41472*sqrt(3)*almom^3*Ca^2*Nf*pi^2*Tf
+186624*sqrt(3)*almom^3*Ca^2*Nf*Tf
-86016*sqrt(3)*almom^3*Ca*Cf^2*pi^4
-580608*sqrt(3)*almom^3*Ca*Cf^2*pi^2
-979776*sqrt(3)*almom^3*Ca*Cf^2
+57344*sqrt(3)*almom^3*Ca*Cf*Nf*pi^4*Tf
+414720*sqrt(3)*almom^3*Ca*Cf*Nf*pi^2*Tf
+746496*sqrt(3)*almom^3*Ca*Cf*Nf*Tf
-93152*sqrt(3)*almom^2*Ca^3*pi^4
-1361232*sqrt(3)*almom^2*Ca^3*pi^2
-381024*sqrt(3)*almom^2*Ca^3*z3
-1683504*sqrt(3)*almom^2*Ca^3
+313728*sqrt(3)*almom^2*Ca^2*Cf*pi^4
+774144*sqrt(3)*almom^2*Ca^2*Cf*pi^2
+1524096*sqrt(3)*almom^2*Ca^2*Cf*z3
-1399680*sqrt(3)*almom^2*Ca^2*Cf
+32896*sqrt(3)*almom^2*Ca^2*Nf*pi^4*Tf
+428544*sqrt(3)*almom^2*Ca^2*Nf*pi^2*Tf
+248832*sqrt(3)*almom^2*Ca^2*Nf*Tf*z3
-15552*sqrt(3)*almom^2*Ca^2*Nf*Tf
+803840*sqrt(3)*almom^2*Ca*Cf^2*pi^4
+7188480*sqrt(3)*almom^2*Ca*Cf^2*pi^2
-373248*sqrt(3)*almom^2*Ca*Cf^2*z3
+11850624*sqrt(3)*almom^2*Ca*Cf^2
-276480*sqrt(3)*almom^2*Ca*Cf*Nf*pi^4*Tf
-2128896*sqrt(3)*almom^2*Ca*Cf*Nf*pi^2*Tf
-995328*sqrt(3)*almom^2*Ca*Cf*Nf*Tf*z3
-1679616*sqrt(3)*almom^2*Ca*Cf*Nf*Tf
-458752*sqrt(3)*almom^2*Cf^2*Nf*pi^4*Tf
-3096576*sqrt(3)*almom^2*Cf^2*Nf*pi^2*Tf
-5225472*sqrt(3)*almom^2*Cf^2*Nf*Tf
+249664*sqrt(3)*almom*Ca^3*pi^4
+554328*sqrt(3)*almom*Ca^3*pi^2
+5329476*sqrt(3)*almom*Ca^3*z3
+3517668*sqrt(3)*almom*Ca^3
+1306880*sqrt(3)*almom*Ca^2*Cf*pi^4
+14967936*sqrt(3)*almom*Ca^2*Cf*pi^2
+1088640*sqrt(3)*almom*Ca^2*Cf*z3
+13740192*sqrt(3)*almom*Ca^2*Cf
-197888*sqrt(3)*almom*Ca^2*Nf*pi^4*Tf
-1497600*sqrt(3)*almom*Ca^2*Nf*pi^2*Tf
-2395008*sqrt(3)*almom*Ca^2*Nf*Tf*z3
-4183488*sqrt(3)*almom*Ca^2*Nf*Tf
-472064*sqrt(3)*almom*Ca*Cf^2*pi^4
-20535552*sqrt(3)*almom*Ca*Cf^2*pi^2
+5847552*sqrt(3)*almom*Ca*Cf^2*z3
-32052672*sqrt(3)*almom*Ca*Cf^2
-722944*sqrt(3)*almom*Ca*Cf*Nf*pi^4*Tf
-5612544*sqrt(3)*almom*Ca*Cf*Nf*pi^2*Tf
-497664*sqrt(3)*almom*Ca*Cf*Nf*Tf*z3
+2052864*sqrt(3)*almom*Ca*Cf*Nf*Tf
+184320*sqrt(3)*almom*Ca*Nf^2*pi^2*Tf^2
+311296*sqrt(3)*almom*Cf^2*Nf*pi^4*Tf
+14155776*sqrt(3)*almom*Cf^2*Nf*pi^2*Tf
-1990656*sqrt(3)*almom*Cf^2*Nf*Tf*z3
+26873856*sqrt(3)*almom*Cf^2*Nf*Tf
+817856*sqrt(3)*Ca^3*pi^4
+13104*sqrt(3)*Ca^3*pi^2
-4064904*sqrt(3)*Ca^3*z3
+10169064*sqrt(3)*Ca^3
-1144832*sqrt(3)*Ca^2*Cf*pi^4
-22899456*sqrt(3)*Ca^2*Cf*pi^2
-2426112*sqrt(3)*Ca^2*Cf*z3
+793152*sqrt(3)*Ca^2*Cf
-623104*sqrt(3)*Ca^2*Nf*pi^4*Tf
+4950144*sqrt(3)*Ca^2*Nf*pi^2*Tf
-12239424*sqrt(3)*Ca^2*Nf*Tf*z3
-4665600*sqrt(3)*Ca^2*Nf*Tf
-292864*sqrt(3)*Ca*Cf^2*pi^4
+15994368*sqrt(3)*Ca*Cf^2*pi^2
-22643712*sqrt(3)*Ca*Cf^2*z3
+25474176*sqrt(3)*Ca*Cf^2
+704512*sqrt(3)*Ca*Cf*Nf*pi^4*Tf
+15095808*sqrt(3)*Ca*Cf*Nf*pi^2*Tf
+34338816*sqrt(3)*Ca*Cf*Nf*Tf*z3
-29237760*sqrt(3)*Ca*Cf*Nf*Tf
+73728*sqrt(3)*Ca*Nf^2*pi^4*Tf^2
-2617344*sqrt(3)*Ca*Nf^2*pi^2*Tf^2
+4976640*sqrt(3)*Ca*Nf^2*Tf^2*z3
-622080*sqrt(3)*Ca*Nf^2*Tf^2
+180224*sqrt(3)*Cf^2*Nf*pi^4*Tf
-11169792*sqrt(3)*Cf^2*Nf*pi^2*Tf
+13934592*sqrt(3)*Cf^2*Nf*Tf*z3
-32472576*sqrt(3)*Cf^2*Nf*Tf
+442368*sqrt(3)*Cf*Nf^2*pi^2*Tf^2
-11943936*sqrt(3)*Cf*Nf^2*Tf^2*z3
+14432256*sqrt(3)*Cf*Nf^2*Tf^2
-4860*ln(3)^2*almom^3*Ca^3*pi
+7776*ln(3)^2*almom^3*Ca^2*Cf*pi
+35316*ln(3)^2*almom^2*Ca^3*pi
-5184*ln(3)^2*almom^2*Ca^2*Cf*pi
-25920*ln(3)^2*almom^2*Ca^2*Nf*pi*Tf
-31104*ln(3)^2*almom^2*Ca*Cf^2*pi
+41472*ln(3)^2*almom^2*Ca*Cf*Nf*pi*Tf
+86670*ln(3)^2*almom*Ca^3*pi
-620784*ln(3)^2*almom*Ca^2*Cf*pi
-28512*ln(3)^2*almom*Ca^2*Nf*pi*Tf
+254016*ln(3)^2*almom*Ca*Cf^2*pi
+331776*ln(3)^2*almom*Ca*Cf*Nf*pi*Tf
-165888*ln(3)^2*almom*Cf^2*Nf*pi*Tf
-240084*ln(3)^2*Ca^3*pi
+707616*ln(3)^2*Ca^2*Cf*pi
+80352*ln(3)^2*Ca^2*Nf*pi*Tf
+134784*ln(3)^2*Ca*Cf^2*pi
-435456*ln(3)^2*Ca*Cf*Nf*pi*Tf
+41472*ln(3)^2*Ca*Nf^2*pi*Tf^2
-82944*ln(3)^2*Cf^2*Nf*pi*Tf
+58320*ln(3)*almom^3*Ca^3*pi
-93312*ln(3)*almom^3*Ca^2*Cf*pi
-423792*ln(3)*almom^2*Ca^3*pi
+62208*ln(3)*almom^2*Ca^2*Cf*pi
+311040*ln(3)*almom^2*Ca^2*Nf*pi*Tf
+373248*ln(3)*almom^2*Ca*Cf^2*pi
-497664*ln(3)*almom^2*Ca*Cf*Nf*pi*Tf
-1040040*ln(3)*almom*Ca^3*pi
+7449408*ln(3)*almom*Ca^2*Cf*pi
+342144*ln(3)*almom*Ca^2*Nf*pi*Tf
-3048192*ln(3)*almom*Ca*Cf^2*pi
-3981312*ln(3)*almom*Ca*Cf*Nf*pi*Tf
+1990656*ln(3)*almom*Cf^2*Nf*pi*Tf
+2881008*ln(3)*Ca^3*pi
-8491392*ln(3)*Ca^2*Cf*pi
-964224*ln(3)*Ca^2*Nf*pi*Tf
-1617408*ln(3)*Ca*Cf^2*pi
+5225472*ln(3)*Ca*Cf*Nf*pi*Tf
-497664*ln(3)*Ca*Nf^2*pi*Tf^2
+995328*ln(3)*Cf^2*Nf*pi*Tf
+5220*almom^3*Ca^3*pi^3
-8352*almom^3*Ca^2*Cf*pi^3
-37932*almom^2*Ca^3*pi^3
+5568*almom^2*Ca^2*Cf*pi^3
+27840*almom^2*Ca^2*Nf*pi^3*Tf
+33408*almom^2*Ca*Cf^2*pi^3
-44544*almom^2*Ca*Cf*Nf*pi^3*Tf
-93090*almom*Ca^3*pi^3
+666768*almom*Ca^2*Cf*pi^3
+30624*almom*Ca^2*Nf*pi^3*Tf
-272832*almom*Ca*Cf^2*pi^3
-356352*almom*Ca*Cf*Nf*pi^3*Tf
+178176*almom*Cf^2*Nf*pi^3*Tf
+257868*Ca^3*pi^3
-760032*Ca^2*Cf*pi^3
-86304*Ca^2*Nf*pi^3*Tf
-144768*Ca*Cf^2*pi^3
+467712*Ca*Cf*Nf*pi^3*Tf
-44544*Ca*Nf^2*pi^3*Tf^2
+89088*Cf^2*Nf*pi^3*Tf)/(559872*sqrt(3))*amom^3;

c_g_momq(a,al) = 

1 + ( - 6*psiprime(1/3)*al^2*Ca
+24*psiprime(1/3)*al*Ca
+96*psiprime(1/3)*al*Cf
+78*psiprime(1/3)*Ca
-48*psiprime(1/3)*Cf
+4*al^2*Ca*pi^2
+27*al^2*Ca
-16*al*Ca*pi^2
-54*al*Ca
-64*al*Cf*pi^2
-216*al*Cf
-52*Ca*pi^2
-993*Ca
+32*Cf*pi^2
+432*Cf
+240*Nf*Tf)/216*a

+(72*sqrt(3)*psiprime(1/3)^2*al^4*Ca^2
-576*sqrt(3)*psiprime(1/3)^2*al^3*Ca^2
-2304*sqrt(3)*psiprime(1/3)^2*al^3*Ca*Cf
-720*sqrt(3)*psiprime(1/3)^2*al^2*Ca^2
+10368*sqrt(3)*psiprime(1/3)^2*al^2*Ca*Cf
+18432*sqrt(3)*psiprime(1/3)^2*al^2*Cf^2
+7488*sqrt(3)*psiprime(1/3)^2*al*Ca^2
+25344*sqrt(3)*psiprime(1/3)^2*al*Ca*Cf
-18432*sqrt(3)*psiprime(1/3)^2*al*Cf^2
+32904*sqrt(3)*psiprime(1/3)^2*Ca^2
-77184*sqrt(3)*psiprime(1/3)^2*Ca*Cf
+46080*sqrt(3)*psiprime(1/3)^2*Cf^2
-96*sqrt(3)*psiprime(1/3)*al^4*Ca^2*pi^2
-324*sqrt(3)*psiprime(1/3)*al^4*Ca^2
+768*sqrt(3)*psiprime(1/3)*al^3*Ca^2*pi^2
+1944*sqrt(3)*psiprime(1/3)*al^3*Ca^2
+3072*sqrt(3)*psiprime(1/3)*al^3*Ca*Cf*pi^2
+10368*sqrt(3)*psiprime(1/3)*al^3*Ca*Cf
+960*sqrt(3)*psiprime(1/3)*al^2*Ca^2*pi^2
+36072*sqrt(3)*psiprime(1/3)*al^2*Ca^2
-13824*sqrt(3)*psiprime(1/3)*al^2*Ca*Cf*pi^2
-93312*sqrt(3)*psiprime(1/3)*al^2*Ca*Cf
-8640*sqrt(3)*psiprime(1/3)*al^2*Ca*Nf*Tf
-24576*sqrt(3)*psiprime(1/3)*al^2*Cf^2*pi^2
-82944*sqrt(3)*psiprime(1/3)*al^2*Cf^2
-9984*sqrt(3)*psiprime(1/3)*al*Ca^2*pi^2
+720*sqrt(3)*psiprime(1/3)*al*Ca^2
-33792*sqrt(3)*psiprime(1/3)*al*Ca*Cf*pi^2
-457632*sqrt(3)*psiprime(1/3)*al*Ca*Cf
+28800*sqrt(3)*psiprime(1/3)*al*Ca*Nf*Tf
+24576*sqrt(3)*psiprime(1/3)*al*Cf^2*pi^2
+559872*sqrt(3)*psiprime(1/3)*al*Cf^2
+46080*sqrt(3)*psiprime(1/3)*al*Cf*Nf*Tf
-43872*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
+237096*sqrt(3)*psiprime(1/3)*Ca^2
+102912*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
+837792*sqrt(3)*psiprime(1/3)*Ca*Cf
-282816*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
-61440*sqrt(3)*psiprime(1/3)*Cf^2*pi^2
-715392*sqrt(3)*psiprime(1/3)*Cf^2
+64512*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
+351*sqrt(3)*psiprime3(1/3)*al^2*Ca^2
-432*sqrt(3)*psiprime3(1/3)*al^2*Ca*Cf
-594*sqrt(3)*psiprime3(1/3)*al*Ca^2
-2160*sqrt(3)*psiprime3(1/3)*al*Ca*Cf
-3456*sqrt(3)*psiprime3(1/3)*al*Cf^2
-1242*sqrt(3)*psiprime3(1/3)*Ca^2
-2592*sqrt(3)*psiprime3(1/3)*Ca*Cf
+1728*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
+13824*sqrt(3)*psiprime3(1/3)*Cf^2
+233280*sqrt(3)*ss2(pi/6)*al^2*Ca^2
-373248*sqrt(3)*ss2(pi/6)*al^2*Ca*Cf
+326592*sqrt(3)*ss2(pi/6)*al*Ca^2
-2985984*sqrt(3)*ss2(pi/6)*al*Ca*Cf
+1492992*sqrt(3)*ss2(pi/6)*al*Cf^2
-1329696*sqrt(3)*ss2(pi/6)*Ca^2
+3919104*sqrt(3)*ss2(pi/6)*Ca*Cf
-373248*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+746496*sqrt(3)*ss2(pi/6)*Cf^2
-466560*sqrt(3)*ss2(pi/2)*al^2*Ca^2
+746496*sqrt(3)*ss2(pi/2)*al^2*Ca*Cf
-653184*sqrt(3)*ss2(pi/2)*al*Ca^2
+5971968*sqrt(3)*ss2(pi/2)*al*Ca*Cf
-2985984*sqrt(3)*ss2(pi/2)*al*Cf^2
+2659392*sqrt(3)*ss2(pi/2)*Ca^2
-7838208*sqrt(3)*ss2(pi/2)*Ca*Cf
+746496*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
-1492992*sqrt(3)*ss2(pi/2)*Cf^2
-388800*sqrt(3)*ss3(pi/6)*al^2*Ca^2
+622080*sqrt(3)*ss3(pi/6)*al^2*Ca*Cf
-544320*sqrt(3)*ss3(pi/6)*al*Ca^2
+4976640*sqrt(3)*ss3(pi/6)*al*Ca*Cf
-2488320*sqrt(3)*ss3(pi/6)*al*Cf^2
+2216160*sqrt(3)*ss3(pi/6)*Ca^2
-6531840*sqrt(3)*ss3(pi/6)*Ca*Cf
+622080*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
-1244160*sqrt(3)*ss3(pi/6)*Cf^2
+311040*sqrt(3)*ss3(pi/2)*al^2*Ca^2
-497664*sqrt(3)*ss3(pi/2)*al^2*Ca*Cf
+435456*sqrt(3)*ss3(pi/2)*al*Ca^2
-3981312*sqrt(3)*ss3(pi/2)*al*Ca*Cf
+1990656*sqrt(3)*ss3(pi/2)*al*Cf^2
-1772928*sqrt(3)*ss3(pi/2)*Ca^2
+5225472*sqrt(3)*ss3(pi/2)*Ca*Cf
-497664*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+995328*sqrt(3)*ss3(pi/2)*Cf^2
+32*sqrt(3)*al^4*Ca^2*pi^4
+216*sqrt(3)*al^4*Ca^2*pi^2
-729*sqrt(3)*al^4*Ca^2
-256*sqrt(3)*al^3*Ca^2*pi^4
-1296*sqrt(3)*al^3*Ca^2*pi^2
-5832*sqrt(3)*al^3*Ca^2
-1024*sqrt(3)*al^3*Ca*Cf*pi^4
-6912*sqrt(3)*al^3*Ca*Cf*pi^2
-11664*sqrt(3)*al^3*Ca*Cf
-1256*sqrt(3)*al^2*Ca^2*pi^4
-24048*sqrt(3)*al^2*Ca^2*pi^2
-15552*sqrt(3)*al^2*Ca^2*z3
-57834*sqrt(3)*al^2*Ca^2
+5760*sqrt(3)*al^2*Ca*Cf*pi^4
+62208*sqrt(3)*al^2*Ca*Cf*pi^2
+62208*sqrt(3)*al^2*Ca*Cf*z3
+23328*sqrt(3)*al^2*Ca*Cf
+5760*sqrt(3)*al^2*Ca*Nf*pi^2*Tf
+38880*sqrt(3)*al^2*Ca*Nf*Tf
+8192*sqrt(3)*al^2*Cf^2*pi^4
+55296*sqrt(3)*al^2*Cf^2*pi^2
+93312*sqrt(3)*al^2*Cf^2
+4912*sqrt(3)*al*Ca^2*pi^4
-480*sqrt(3)*al*Ca^2*pi^2
+62208*sqrt(3)*al*Ca^2*z3
+44064*sqrt(3)*al*Ca^2
+17024*sqrt(3)*al*Ca*Cf*pi^4
+305088*sqrt(3)*al*Ca*Cf*pi^2
+31104*sqrt(3)*al*Ca*Cf*z3
+55728*sqrt(3)*al*Ca*Cf
-19200*sqrt(3)*al*Ca*Nf*pi^2*Tf
-25920*sqrt(3)*al*Ca*Nf*Tf
+1024*sqrt(3)*al*Cf^2*pi^4
-373248*sqrt(3)*al*Cf^2*pi^2
+124416*sqrt(3)*al*Cf^2*z3
-186624*sqrt(3)*al*Cf^2
-30720*sqrt(3)*al*Cf*Nf*pi^2*Tf
-103680*sqrt(3)*al*Cf*Nf*Tf
+17936*sqrt(3)*Ca^2*pi^4
-158064*sqrt(3)*Ca^2*pi^2
+329508*sqrt(3)*Ca^2*z3
-3599109*sqrt(3)*Ca^2
-27392*sqrt(3)*Ca*Cf*pi^4
-558528*sqrt(3)*Ca*Cf*pi^2
-93312*sqrt(3)*Ca*Cf*z3
+1347840*sqrt(3)*Ca*Cf
-4608*sqrt(3)*Ca*Nf*pi^4*Tf
+188544*sqrt(3)*Ca*Nf*pi^2*Tf
+435456*sqrt(3)*Ca*Nf*Tf*z3
+1668960*sqrt(3)*Ca*Nf*Tf
-16384*sqrt(3)*Cf^2*pi^4
+476928*sqrt(3)*Cf^2*pi^2
-870912*sqrt(3)*Cf^2*z3
+46656*sqrt(3)*Cf^2
-43008*sqrt(3)*Cf*Nf*pi^2*Tf
-746496*sqrt(3)*Cf*Nf*Tf*z3
+461376*sqrt(3)*Cf*Nf*Tf
-57600*sqrt(3)*Nf^2*Tf^2
+1620*ln(3)^2*al^2*Ca^2*pi
-2592*ln(3)^2*al^2*Ca*Cf*pi
+2268*ln(3)^2*al*Ca^2*pi
-20736*ln(3)^2*al*Ca*Cf*pi
+10368*ln(3)^2*al*Cf^2*pi
-9234*ln(3)^2*Ca^2*pi
+27216*ln(3)^2*Ca*Cf*pi
-2592*ln(3)^2*Ca*Nf*pi*Tf
+5184*ln(3)^2*Cf^2*pi
-19440*ln(3)*al^2*Ca^2*pi
+31104*ln(3)*al^2*Ca*Cf*pi
-27216*ln(3)*al*Ca^2*pi
+248832*ln(3)*al*Ca*Cf*pi
-124416*ln(3)*al*Cf^2*pi
+110808*ln(3)*Ca^2*pi
-326592*ln(3)*Ca*Cf*pi
+31104*ln(3)*Ca*Nf*pi*Tf
-62208*ln(3)*Cf^2*pi
-1740*al^2*Ca^2*pi^3
+2784*al^2*Ca*Cf*pi^3
-2436*al*Ca^2*pi^3
+22272*al*Ca*Cf*pi^3
-11136*al*Cf^2*pi^3
+9918*Ca^2*pi^3
-29232*Ca*Cf*pi^3
+2784*Ca*Nf*pi^3*Tf
-5568*Cf^2*pi^3)/(93312*sqrt(3))*a^2;
 
c_A_momq(a,al) = 

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a 

+ (162*al^3*Ca^2 + 324*al^2*Ca^2*z3 + 1836*al^2*Ca^2 + 5184*al*Ca^2*z3 
+ 2817*al*Ca^2 - 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 
- 20736*Ca*Nf*Tf*z3 - 69272*Ca*Nf*Tf + 41472*Cf*Nf*Tf*z3 - 47520*Cf*Nf*Tf 
+ 12800*Nf^2*Tf^2)/2592*a^2;

c_c_momq(a,al) = 

1 + Ca*a 

+ (Ca*(6*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 + 1943*Ca 
- 760*Nf*Tf))/192*a^2;
 
c_q_momq(a,al) = 

1 - al*Cf*a 

+ (Cf*( - 2*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 - 82*Ca 
+ 5*Cf + 28*Nf*Tf))/8*a^2;


c_al_momq(a,al) = 

1 + ( - 9*al^2*Ca - 36*al*Ca - 97*Ca + 80*Nf*Tf)/36*a 

+ (18*al^4*Ca^2 + 90*al^3*Ca^2 - 36*al^2*Ca^2*z3 + 301*al^2*Ca^2 
- 320*al^2*Ca*Nf*Tf - 468*al*Ca^2*z3 + 284*al*Ca^2 - 640*al*Ca*Nf*Tf 
+ 864*Ca^2*z3 - 7143*Ca^2 + 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf 
- 4608*Cf*Nf*Tf*z3 + 5280*Cf*Nf*Tf)/288*a^2;

amomq = 

a 

+ (6*psiprime(1/3)*al^2*Ca
-24*psiprime(1/3)*al*Ca
-96*psiprime(1/3)*al*Cf
-78*psiprime(1/3)*Ca
+48*psiprime(1/3)*Cf
-4*al^2*Ca*pi^2
-27*al^2*Ca
+16*al*Ca*pi^2
+54*al*Ca
+64*al*Cf*pi^2
+216*al*Cf
+52*Ca*pi^2
+993*Ca
-32*Cf*pi^2
-432*Cf
-240*Nf*Tf)/108*a^2

+(36*sqrt(3)*psiprime(1/3)^2*al^4*Ca^2
-288*sqrt(3)*psiprime(1/3)^2*al^3*Ca^2
-1152*sqrt(3)*psiprime(1/3)^2*al^3*Ca*Cf
-360*sqrt(3)*psiprime(1/3)^2*al^2*Ca^2
+5184*sqrt(3)*psiprime(1/3)^2*al^2*Ca*Cf
+9216*sqrt(3)*psiprime(1/3)^2*al^2*Cf^2
+3744*sqrt(3)*psiprime(1/3)^2*al*Ca^2
+12672*sqrt(3)*psiprime(1/3)^2*al*Ca*Cf
-9216*sqrt(3)*psiprime(1/3)^2*al*Cf^2
-14652*sqrt(3)*psiprime(1/3)^2*Ca^2
+54720*sqrt(3)*psiprime(1/3)^2*Ca*Cf
-39168*sqrt(3)*psiprime(1/3)^2*Cf^2
-48*sqrt(3)*psiprime(1/3)*al^4*Ca^2*pi^2
-648*sqrt(3)*psiprime(1/3)*al^4*Ca^2
+384*sqrt(3)*psiprime(1/3)*al^3*Ca^2*pi^2
+3888*sqrt(3)*psiprime(1/3)*al^3*Ca^2
+1536*sqrt(3)*psiprime(1/3)*al^3*Ca*Cf*pi^2
+12960*sqrt(3)*psiprime(1/3)*al^3*Ca*Cf
+480*sqrt(3)*psiprime(1/3)*al^2*Ca^2*pi^2
+4536*sqrt(3)*psiprime(1/3)*al^2*Ca^2
-6912*sqrt(3)*psiprime(1/3)*al^2*Ca*Cf*pi^2
+7776*sqrt(3)*psiprime(1/3)*al^2*Ca*Cf
-12288*sqrt(3)*psiprime(1/3)*al^2*Cf^2*pi^2
-41472*sqrt(3)*psiprime(1/3)*al^2*Cf^2
-4992*sqrt(3)*psiprime(1/3)*al*Ca^2*pi^2
-168984*sqrt(3)*psiprime(1/3)*al*Ca^2
-16896*sqrt(3)*psiprime(1/3)*al*Ca*Cf*pi^2
-137664*sqrt(3)*psiprime(1/3)*al*Ca*Cf
+5760*sqrt(3)*psiprime(1/3)*al*Ca*Nf*Tf
+12288*sqrt(3)*psiprime(1/3)*al*Cf^2*pi^2
-248832*sqrt(3)*psiprime(1/3)*al*Cf^2
+92160*sqrt(3)*psiprime(1/3)*al*Cf*Nf*Tf
+19536*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
-701820*sqrt(3)*psiprime(1/3)*Ca^2
-72960*sqrt(3)*psiprime(1/3)*Ca*Cf*pi^2
-349632*sqrt(3)*psiprime(1/3)*Ca*Cf
+395136*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
+52224*sqrt(3)*psiprime(1/3)*Cf^2*pi^2
+590976*sqrt(3)*psiprime(1/3)*Cf^2
-133632*sqrt(3)*psiprime(1/3)*Cf*Nf*Tf
-351*sqrt(3)*psiprime3(1/3)*al^2*Ca^2
+432*sqrt(3)*psiprime3(1/3)*al^2*Ca*Cf
+594*sqrt(3)*psiprime3(1/3)*al*Ca^2
+2160*sqrt(3)*psiprime3(1/3)*al*Ca*Cf
+3456*sqrt(3)*psiprime3(1/3)*al*Cf^2
+1242*sqrt(3)*psiprime3(1/3)*Ca^2
+2592*sqrt(3)*psiprime3(1/3)*Ca*Cf
-1728*sqrt(3)*psiprime3(1/3)*Ca*Nf*Tf
-13824*sqrt(3)*psiprime3(1/3)*Cf^2
-233280*sqrt(3)*ss2(pi/6)*al^2*Ca^2
+373248*sqrt(3)*ss2(pi/6)*al^2*Ca*Cf
-326592*sqrt(3)*ss2(pi/6)*al*Ca^2
+2985984*sqrt(3)*ss2(pi/6)*al*Ca*Cf
-1492992*sqrt(3)*ss2(pi/6)*al*Cf^2
+1329696*sqrt(3)*ss2(pi/6)*Ca^2
-3919104*sqrt(3)*ss2(pi/6)*Ca*Cf
+373248*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
-746496*sqrt(3)*ss2(pi/6)*Cf^2
+466560*sqrt(3)*ss2(pi/2)*al^2*Ca^2
-746496*sqrt(3)*ss2(pi/2)*al^2*Ca*Cf
+653184*sqrt(3)*ss2(pi/2)*al*Ca^2
-5971968*sqrt(3)*ss2(pi/2)*al*Ca*Cf
+2985984*sqrt(3)*ss2(pi/2)*al*Cf^2
-2659392*sqrt(3)*ss2(pi/2)*Ca^2
+7838208*sqrt(3)*ss2(pi/2)*Ca*Cf
-746496*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+1492992*sqrt(3)*ss2(pi/2)*Cf^2
+388800*sqrt(3)*ss3(pi/6)*al^2*Ca^2
-622080*sqrt(3)*ss3(pi/6)*al^2*Ca*Cf
+544320*sqrt(3)*ss3(pi/6)*al*Ca^2
-4976640*sqrt(3)*ss3(pi/6)*al*Ca*Cf
+2488320*sqrt(3)*ss3(pi/6)*al*Cf^2
-2216160*sqrt(3)*ss3(pi/6)*Ca^2
+6531840*sqrt(3)*ss3(pi/6)*Ca*Cf
-622080*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+1244160*sqrt(3)*ss3(pi/6)*Cf^2
-311040*sqrt(3)*ss3(pi/2)*al^2*Ca^2
+497664*sqrt(3)*ss3(pi/2)*al^2*Ca*Cf
-435456*sqrt(3)*ss3(pi/2)*al*Ca^2
+3981312*sqrt(3)*ss3(pi/2)*al*Ca*Cf
-1990656*sqrt(3)*ss3(pi/2)*al*Cf^2
+1772928*sqrt(3)*ss3(pi/2)*Ca^2
-5225472*sqrt(3)*ss3(pi/2)*Ca*Cf
+497664*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
-995328*sqrt(3)*ss3(pi/2)*Cf^2
+16*sqrt(3)*al^4*Ca^2*pi^4
+432*sqrt(3)*al^4*Ca^2*pi^2
+2916*sqrt(3)*al^4*Ca^2
-128*sqrt(3)*al^3*Ca^2*pi^4
-2592*sqrt(3)*al^3*Ca^2*pi^2
-2916*sqrt(3)*al^3*Ca^2
-512*sqrt(3)*al^3*Ca*Cf*pi^4
-8640*sqrt(3)*al^3*Ca*Cf*pi^2
-23328*sqrt(3)*al^3*Ca*Cf
+776*sqrt(3)*al^2*Ca^2*pi^4
-3024*sqrt(3)*al^2*Ca^2*pi^2
+15552*sqrt(3)*al^2*Ca^2*z3
-94284*sqrt(3)*al^2*Ca^2
+1152*sqrt(3)*al^2*Ca*Cf*pi^4
-5184*sqrt(3)*al^2*Ca*Cf*pi^2
-62208*sqrt(3)*al^2*Ca*Cf*z3
+116640*sqrt(3)*al^2*Ca*Cf
+4096*sqrt(3)*al^2*Cf^2*pi^4
+27648*sqrt(3)*al^2*Cf^2*pi^2
+46656*sqrt(3)*al^2*Cf^2
+80*sqrt(3)*al*Ca^2*pi^4
+112656*sqrt(3)*al*Ca^2*pi^2
-62208*sqrt(3)*al*Ca^2*z3
+277668*sqrt(3)*al*Ca^2
-128*sqrt(3)*al*Ca*Cf*pi^4
+91776*sqrt(3)*al*Ca*Cf*pi^2
-31104*sqrt(3)*al*Ca*Cf*z3
+1091232*sqrt(3)*al*Ca*Cf
-3840*sqrt(3)*al*Ca*Nf*pi^2*Tf
-51840*sqrt(3)*al*Ca*Nf*Tf
-13312*sqrt(3)*al*Cf^2*pi^4
+165888*sqrt(3)*al*Cf^2*pi^2
-124416*sqrt(3)*al*Cf^2*z3
-373248*sqrt(3)*al*Cf^2
-61440*sqrt(3)*al*Cf*Nf*pi^2*Tf
-207360*sqrt(3)*al*Cf*Nf*Tf
-9824*sqrt(3)*Ca^2*pi^4
+467880*sqrt(3)*Ca^2*pi^2
-329508*sqrt(3)*Ca^2*z3
+6557256*sqrt(3)*Ca^2
+17408*sqrt(3)*Ca*Cf*pi^4
+233088*sqrt(3)*Ca*Cf*pi^2
+93312*sqrt(3)*Ca*Cf*z3
-3921696*sqrt(3)*Ca*Cf
+4608*sqrt(3)*Ca*Nf*pi^4*Tf
-263424*sqrt(3)*Ca*Nf*pi^2*Tf
-435456*sqrt(3)*Ca*Nf*Tf*z3
-3098880*sqrt(3)*Ca*Nf*Tf
+19456*sqrt(3)*Cf^2*pi^4
-393984*sqrt(3)*Cf^2*pi^2
+870912*sqrt(3)*Cf^2*z3
+513216*sqrt(3)*Cf^2
+89088*sqrt(3)*Cf*Nf*pi^2*Tf
+746496*sqrt(3)*Cf*Nf*Tf*z3
+160704*sqrt(3)*Cf*Nf*Tf
+230400*sqrt(3)*Nf^2*Tf^2
-1620*ln(3)^2*al^2*Ca^2*pi
+2592*ln(3)^2*al^2*Ca*Cf*pi
-2268*ln(3)^2*al*Ca^2*pi
+20736*ln(3)^2*al*Ca*Cf*pi
-10368*ln(3)^2*al*Cf^2*pi
+9234*ln(3)^2*Ca^2*pi
-27216*ln(3)^2*Ca*Cf*pi
+2592*ln(3)^2*Ca*Nf*pi*Tf
-5184*ln(3)^2*Cf^2*pi
+19440*ln(3)*al^2*Ca^2*pi
-31104*ln(3)*al^2*Ca*Cf*pi
+27216*ln(3)*al*Ca^2*pi
-248832*ln(3)*al*Ca*Cf*pi
+124416*ln(3)*al*Cf^2*pi
-110808*ln(3)*Ca^2*pi
+326592*ln(3)*Ca*Cf*pi
-31104*ln(3)*Ca*Nf*pi*Tf
+62208*ln(3)*Cf^2*pi
+1740*al^2*Ca^2*pi^3
-2784*al^2*Ca*Cf*pi^3
+2436*al*Ca^2*pi^3
-22272*al*Ca*Cf*pi^3
+11136*al*Cf^2*pi^3
-9918*Ca^2*pi^3
+29232*Ca*Cf*pi^3
-2784*Ca*Nf*pi^3*Tf
+5568*Cf^2*pi^3)/(46656*sqrt(3))*a^3;

almomq = 

al + (al*( - 9*al^2*Ca - 36*al*Ca - 97*Ca + 80*Nf*Tf))/36*a 

+ (al*(18*al^4*Ca^2 + 90*al^3*Ca^2 - 36*al^2*Ca^2*z3 + 301*al^2*Ca^2 
- 320*al^2*Ca*Nf*Tf - 468*al*Ca^2*z3 + 284*al*Ca^2 - 640*al*Ca*Nf*Tf 
+ 864*Ca^2*z3 - 7143*Ca^2 + 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf 
- 4608*Cf*Nf*Tf*z3 + 5280*Cf*Nf*Tf))/288*a^2;


sumgraphcfaqqms =

       + Sigma_1 * (
          - 1
          )

       - a*Ca*Sigma_6 * (
          + 11/27*pi^2
          + 4/27*al*pi^2
          + 1/27*al^2*pi^2
          - 11/18*psiprime(1/3)
          - 2/9*psiprime(1/3)*al
          - 1/18*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_5 * (
          + 7/3
          + 5/27*pi^2
          - 2/3*al
          - 1/3*al^2
          - 1/27*al^2*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_4 * (
          + 5/3
          + 2/27*pi^2
          - 5/6*al
          - 2/27*al*pi^2
          - 1/6*al^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          )

       - a*Ca*Sigma_3 * (
          + 5/3
          + 2/27*pi^2
          - 5/6*al
          - 2/27*al*pi^2
          - 1/6*al^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*al
          )

       - a*Ca*Sigma_2 * (
          + 7/3
          + 5/27*pi^2
          - 2/3*al
          - 1/3*al^2
          - 1/27*al^2*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*al^2
          )

       - a*Ca*Sigma_1 * (
          + 13/4
          + 13/54*pi^2
          + 2/27*al*pi^2
          - 1/4*al^2
          - 1/54*al^2*pi^2
          - 13/36*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          + 1/36*psiprime(1/3)*al^2
          )

       - a*Cf*Sigma_6 * (
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          )

       - a*Cf*Sigma_5 * (
          - 8/3
          - 8/27*pi^2
          + 4/3*al
          + 8/27*al*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*al
          )

       - a*Cf*Sigma_4 * (
          - 4/3
          + 2/3*al
          + 8/27*al*pi^2
          - 4/9*psiprime(1/3)*al
          )

       - a*Cf*Sigma_3 * (
          - 4/3
          + 2/3*al
          + 8/27*al*pi^2
          - 4/9*psiprime(1/3)*al
          )

       - a*Cf*Sigma_2 * (
          - 8/3
          - 8/27*pi^2
          + 4/3*al
          + 8/27*al*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*al
          )

       - a*Cf*Sigma_1 * (
          - 2
          - 4/27*pi^2
          + 2*al
          + 8/27*al*pi^2
          + 2/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*al
          )

       - a^2*Ca*Tf*Nf*Sigma_6 * (
          - 4/3*z3
          - 328/243*pi^2
          - 8/81*pi^4
          - 20/81*al*pi^2
          + 20/243*al^2*pi^2
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 164/81*psiprime(1/3)
          + 10/27*psiprime(1/3)*al
          - 10/81*psiprime(1/3)*al^2
          + 1/27*psiprime3(1/3)
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_5 * (
          - 281/27
          + 4/3*z3
          - 346/243*pi^2
          + 8/81*pi^4
          + 2/9*al
          + 14/81*al*pi^2
          - 20/27*al^2
          - 20/243*al^2*pi^2
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 173/81*psiprime(1/3)
          - 7/27*psiprime(1/3)*al
          + 10/81*psiprime(1/3)*al^2
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_4 * (
          - 157/27
          - 8/3*z3
          - 610/243*pi^2
          - 2/9*al
          + 2/27*al*pi^2
          - 10/27*al^2
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 305/81*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_3 * (
          - 157/27
          - 8/3*z3
          - 610/243*pi^2
          - 2/9*al
          + 2/27*al*pi^2
          - 10/27*al^2
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 305/81*psiprime(1/3)
          - 1/9*psiprime(1/3)*al
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_2 * (
          - 281/27
          + 4/3*z3
          - 346/243*pi^2
          + 8/81*pi^4
          + 2/9*al
          + 14/81*al*pi^2
          - 20/27*al^2
          - 20/243*al^2*pi^2
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 173/81*psiprime(1/3)
          - 7/27*psiprime(1/3)*al
          + 10/81*psiprime(1/3)*al^2
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_1 * (
          - 101/8
          - 2/3*z3
          - 556/243*pi^2
          + 4/81*pi^4
          + 10/81*al*pi^2
          - 5/9*al^2
          - 10/243*al^2*pi^2
          + 4*ss2(1/6*pi)
          - 8*ss2(1/2*pi)
          - 20/3*ss3(1/6*pi)
          + 16/3*ss3(1/2*pi)
          + 278/81*psiprime(1/3)
          - 5/27*psiprime(1/3)*al
          + 5/81*psiprime(1/3)*al^2
          - 1/54*psiprime3(1/3)
          - 29/972/(sqrt(3))*pi^3
          - 1/3/(sqrt(3))*ln(3)*pi
          + 1/36/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca^2*Sigma_6 * (
          - 201/16*z3
          - 14759/1944*pi^2
          - 97/324*pi^4
          + 1/12*al*z3
          + 895/324*al*pi^2
          - 13/324*al*pi^4
          - 11/24*al^2*z3
          - 385/972*al^2*pi^2
          - 13/648*al^2*pi^4
          - 1/27*al^3*pi^2
          - 1/108*al^4*pi^2
          + 171/2*ss2(1/6*pi)
          - 11*ss2(1/6*pi)*al
          + 5*ss2(1/6*pi)*al^2
          - 171*ss2(1/2*pi)
          + 22*ss2(1/2*pi)*al
          - 10*ss2(1/2*pi)*al^2
          - 285/2*ss3(1/6*pi)
          + 55/3*ss3(1/6*pi)*al
          - 25/3*ss3(1/6*pi)*al^2
          + 114*ss3(1/2*pi)
          - 44/3*ss3(1/2*pi)*al
          + 20/3*ss3(1/2*pi)*al^2
          + 14759/1296*psiprime(1/3)
          + 16/27*psiprime(1/3)*pi^2
          - 895/216*psiprime(1/3)*al
          + 385/648*psiprime(1/3)*al^2
          + 1/18*psiprime(1/3)*al^3
          + 1/72*psiprime(1/3)*al^4
          - 4/9*psiprime(1/3)^2
          + 11/288*psiprime3(1/3)
          + 13/864*psiprime3(1/3)*al
          + 13/1728*psiprime3(1/3)*al^2
          - 551/864/(sqrt(3))*pi^3
          + 319/3888/(sqrt(3))*al*pi^3
          - 145/3888/(sqrt(3))*al^2*pi^3
          - 57/8/(sqrt(3))*ln(3)*pi
          + 11/12/(sqrt(3))*ln(3)*al*pi
          - 5/12/(sqrt(3))*ln(3)*al^2*pi
          + 19/32/(sqrt(3))*ln(3)^2*pi
          - 11/144/(sqrt(3))*ln(3)^2*al*pi
          + 5/144/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Ca^2*Sigma_5 * (
          + 7547/216
          - 191/48*z3
          + 2629/1944*pi^2
          - 517/1944*pi^4
          - 133/36*al
          + 2/3*al*z3
          + 43/648*al*pi^2
          + 1/36*al*pi^4
          - 73/54*al^2
          - 1/8*al^2*z3
          - 211/1944*al^2*pi^2
          + 5/648*al^2*pi^4
          + 1/24*al^3
          - 5/216*al^3*pi^2
          + 1/12*al^4
          + 1/108*al^4*pi^2
          + 175/4*ss2(1/6*pi)
          - 11/2*ss2(1/6*pi)*al
          - 9/4*ss2(1/6*pi)*al^2
          - 175/2*ss2(1/2*pi)
          + 11*ss2(1/2*pi)*al
          + 9/2*ss2(1/2*pi)*al^2
          - 875/12*ss3(1/6*pi)
          + 55/6*ss3(1/6*pi)*al
          + 15/4*ss3(1/6*pi)*al^2
          + 175/3*ss3(1/2*pi)
          - 22/3*ss3(1/2*pi)*al
          - 3*ss3(1/2*pi)*al^2
          - 2629/1296*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          - 43/432*psiprime(1/3)*al
          + 211/1296*psiprime(1/3)*al^2
          + 5/144*psiprime(1/3)*al^3
          - 1/72*psiprime(1/3)*al^4
          - 8/27*psiprime(1/3)^2
          + 29/576*psiprime3(1/3)
          - 1/96*psiprime3(1/3)*al
          - 5/1728*psiprime3(1/3)*al^2
          - 5075/15552/(sqrt(3))*pi^3
          + 319/7776/(sqrt(3))*al*pi^3
          + 29/1728/(sqrt(3))*al^2*pi^3
          - 175/48/(sqrt(3))*ln(3)*pi
          + 11/24/(sqrt(3))*ln(3)*al*pi
          + 3/16/(sqrt(3))*ln(3)*al^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          - 11/288/(sqrt(3))*ln(3)^2*al*pi
          - 1/64/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Ca^2*Sigma_4 * (
          + 2309/108
          + 11/3*z3
          + 3485/972*pi^2
          - 95/1944*pi^4
          - 223/72*al
          - 7/4*al*z3
          + 73/216*al*pi^2
          + 1/324*al*pi^4
          - 145/108*al^2
          + 1/3*al^2*z3
          - 7/216*al^2*pi^2
          + 1/81*al^2*pi^4
          + 1/12*al^3
          - 1/72*al^3*pi^2
          + 1/24*al^4
          - 25/4*ss2(1/6*pi)
          - 21/2*ss2(1/6*pi)*al
          - 11/4*ss2(1/6*pi)*al^2
          + 25/2*ss2(1/2*pi)
          + 21*ss2(1/2*pi)*al
          + 11/2*ss2(1/2*pi)*al^2
          + 125/12*ss3(1/6*pi)
          + 35/2*ss3(1/6*pi)*al
          + 55/12*ss3(1/6*pi)*al^2
          - 25/3*ss3(1/2*pi)
          - 14*ss3(1/2*pi)*al
          - 11/3*ss3(1/2*pi)*al^2
          - 3485/648*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          - 73/144*psiprime(1/3)*al
          + 7/144*psiprime(1/3)*al^2
          + 1/48*psiprime(1/3)*al^3
          - 4/27*psiprime(1/3)^2
          - 11/1728*psiprime3(1/3)
          - 1/864*psiprime3(1/3)*al
          - 1/216*psiprime3(1/3)*al^2
          + 725/15552/(sqrt(3))*pi^3
          + 203/2592/(sqrt(3))*al*pi^3
          + 319/15552/(sqrt(3))*al^2*pi^3
          + 25/48/(sqrt(3))*ln(3)*pi
          + 7/8/(sqrt(3))*ln(3)*al*pi
          + 11/48/(sqrt(3))*ln(3)*al^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          - 7/96/(sqrt(3))*ln(3)^2*al*pi
          - 11/576/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Ca^2*Sigma_3 * (
          + 2309/108
          + 11/3*z3
          + 3485/972*pi^2
          - 95/1944*pi^4
          - 223/72*al
          - 7/4*al*z3
          + 73/216*al*pi^2
          + 1/324*al*pi^4
          - 145/108*al^2
          + 1/3*al^2*z3
          - 7/216*al^2*pi^2
          + 1/81*al^2*pi^4
          + 1/12*al^3
          - 1/72*al^3*pi^2
          + 1/24*al^4
          - 25/4*ss2(1/6*pi)
          - 21/2*ss2(1/6*pi)*al
          - 11/4*ss2(1/6*pi)*al^2
          + 25/2*ss2(1/2*pi)
          + 21*ss2(1/2*pi)*al
          + 11/2*ss2(1/2*pi)*al^2
          + 125/12*ss3(1/6*pi)
          + 35/2*ss3(1/6*pi)*al
          + 55/12*ss3(1/6*pi)*al^2
          - 25/3*ss3(1/2*pi)
          - 14*ss3(1/2*pi)*al
          - 11/3*ss3(1/2*pi)*al^2
          - 3485/648*psiprime(1/3)
          + 16/81*psiprime(1/3)*pi^2
          - 73/144*psiprime(1/3)*al
          + 7/144*psiprime(1/3)*al^2
          + 1/48*psiprime(1/3)*al^3
          - 4/27*psiprime(1/3)^2
          - 11/1728*psiprime3(1/3)
          - 1/864*psiprime3(1/3)*al
          - 1/216*psiprime3(1/3)*al^2
          + 725/15552/(sqrt(3))*pi^3
          + 203/2592/(sqrt(3))*al*pi^3
          + 319/15552/(sqrt(3))*al^2*pi^3
          + 25/48/(sqrt(3))*ln(3)*pi
          + 7/8/(sqrt(3))*ln(3)*al*pi
          + 11/48/(sqrt(3))*ln(3)*al^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          - 7/96/(sqrt(3))*ln(3)^2*al*pi
          - 11/576/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Ca^2*Sigma_2 * (
          + 7547/216
          - 191/48*z3
          + 2629/1944*pi^2
          - 517/1944*pi^4
          - 133/36*al
          + 2/3*al*z3
          + 43/648*al*pi^2
          + 1/36*al*pi^4
          - 73/54*al^2
          - 1/8*al^2*z3
          - 211/1944*al^2*pi^2
          + 5/648*al^2*pi^4
          + 1/24*al^3
          - 5/216*al^3*pi^2
          + 1/12*al^4
          + 1/108*al^4*pi^2
          + 175/4*ss2(1/6*pi)
          - 11/2*ss2(1/6*pi)*al
          - 9/4*ss2(1/6*pi)*al^2
          - 175/2*ss2(1/2*pi)
          + 11*ss2(1/2*pi)*al
          + 9/2*ss2(1/2*pi)*al^2
          - 875/12*ss3(1/6*pi)
          + 55/6*ss3(1/6*pi)*al
          + 15/4*ss3(1/6*pi)*al^2
          + 175/3*ss3(1/2*pi)
          - 22/3*ss3(1/2*pi)*al
          - 3*ss3(1/2*pi)*al^2
          - 2629/1296*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          - 43/432*psiprime(1/3)*al
          + 211/1296*psiprime(1/3)*al^2
          + 5/144*psiprime(1/3)*al^3
          - 1/72*psiprime(1/3)*al^4
          - 8/27*psiprime(1/3)^2
          + 29/576*psiprime3(1/3)
          - 1/96*psiprime3(1/3)*al
          - 5/1728*psiprime3(1/3)*al^2
          - 5075/15552/(sqrt(3))*pi^3
          + 319/7776/(sqrt(3))*al*pi^3
          + 29/1728/(sqrt(3))*al^2*pi^3
          - 175/48/(sqrt(3))*ln(3)*pi
          + 11/24/(sqrt(3))*ln(3)*al*pi
          + 3/16/(sqrt(3))*ln(3)*al^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          - 11/288/(sqrt(3))*ln(3)^2*al*pi
          - 1/64/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Ca^2*Sigma_1 * (
          + 2573/64
          - 65/32*z3
          + 13931/3888*pi^2
          - 29/216*pi^4
          + 155/192*al
          - 5/3*al*z3
          + 419/648*al*pi^2
          - 11/648*al*pi^4
          - 199/288*al^2
          + 5/48*al^2*z3
          + 79/1944*al^2*pi^2
          + 13/1296*al^2*pi^4
          + 1/16*al^3
          - 1/54*al^3*pi^2
          + 1/16*al^4
          + 1/216*al^4*pi^2
          + 57/4*ss2(1/6*pi)
          - 7/2*ss2(1/6*pi)*al
          - 5/2*ss2(1/6*pi)*al^2
          - 57/2*ss2(1/2*pi)
          + 7*ss2(1/2*pi)*al
          + 5*ss2(1/2*pi)*al^2
          - 95/4*ss3(1/6*pi)
          + 35/6*ss3(1/6*pi)*al
          + 25/6*ss3(1/6*pi)*al^2
          + 19*ss3(1/2*pi)
          - 14/3*ss3(1/2*pi)*al
          - 10/3*ss3(1/2*pi)*al^2
          - 13931/2592*psiprime(1/3)
          + 8/27*psiprime(1/3)*pi^2
          - 419/432*psiprime(1/3)*al
          - 79/1296*psiprime(1/3)*al^2
          + 1/36*psiprime(1/3)*al^3
          - 1/144*psiprime(1/3)*al^4
          - 2/9*psiprime(1/3)^2
          + 23/1728*psiprime3(1/3)
          + 11/1728*psiprime3(1/3)*al
          - 13/3456*psiprime3(1/3)*al^2
          - 551/5184/(sqrt(3))*pi^3
          + 203/7776/(sqrt(3))*al*pi^3
          + 145/7776/(sqrt(3))*al^2*pi^3
          - 19/16/(sqrt(3))*ln(3)*pi
          + 7/24/(sqrt(3))*ln(3)*al*pi
          + 5/24/(sqrt(3))*ln(3)*al^2*pi
          + 19/192/(sqrt(3))*ln(3)^2*pi
          - 7/288/(sqrt(3))*ln(3)^2*al*pi
          - 5/288/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf*Tf*Nf*Sigma_6 * (
          + 208/243*pi^2
          - 104/81*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_5 * (
          + 232/27
          + 304/243*pi^2
          - 152/81*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_4 * (
          + 116/27
          )

       - a^2*Cf*Tf*Nf*Sigma_3 * (
          + 116/27
          )

       - a^2*Cf*Tf*Nf*Sigma_2 * (
          + 232/27
          + 304/243*pi^2
          - 152/81*psiprime(1/3)
          )

       - a^2*Cf*Tf*Nf*Sigma_1 * (
          + 53/18
          + 152/243*pi^2
          - 76/81*psiprime(1/3)
          )

       - a^2*Cf*Ca*Sigma_6 * (
          + 76/3*z3
          + 6784/243*pi^2
          + 80/81*pi^4
          - 4/3*al*z3
          - 16/27*al*pi^2
          - 2/81*al*pi^4
          + 4/3*al^2*z3
          + 8/9*al^2*pi^2
          + 2/81*al^2*pi^4
          + 1/27*al^3*pi^2
          - 260*ss2(1/6*pi)
          + 8*ss2(1/6*pi)*al
          - 8*ss2(1/6*pi)*al^2
          + 520*ss2(1/2*pi)
          - 16*ss2(1/2*pi)*al
          + 16*ss2(1/2*pi)*al^2
          + 1300/3*ss3(1/6*pi)
          - 40/3*ss3(1/6*pi)*al
          + 40/3*ss3(1/6*pi)*al^2
          - 1040/3*ss3(1/2*pi)
          + 32/3*ss3(1/2*pi)*al
          - 32/3*ss3(1/2*pi)*al^2
          - 3392/81*psiprime(1/3)
          - 16/9*psiprime(1/3)*pi^2
          + 8/9*psiprime(1/3)*al
          - 4/3*psiprime(1/3)*al^2
          - 1/18*psiprime(1/3)*al^3
          + 4/3*psiprime(1/3)^2
          - 4/27*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*al
          - 1/108*psiprime3(1/3)*al^2
          + 1885/972/(sqrt(3))*pi^3
          - 29/486/(sqrt(3))*al*pi^3
          + 29/486/(sqrt(3))*al^2*pi^3
          + 65/3/(sqrt(3))*ln(3)*pi
          - 2/3/(sqrt(3))*ln(3)*al*pi
          + 2/3/(sqrt(3))*ln(3)*al^2*pi
          - 65/36/(sqrt(3))*ln(3)^2*pi
          + 1/18/(sqrt(3))*ln(3)^2*al*pi
          - 1/18/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf*Ca*Sigma_5 * (
          - 1085/27
          - 11/3*z3
          + 193/243*pi^2
          + 10/81*pi^4
          + 11*al
          - 10/3*al*z3
          + 17/18*al*pi^2
          - 10/81*al*pi^4
          + 2/3*al^2
          - 1/3*al^2*z3
          - 5/27*al^2*pi^2
          - 2/3*al^3
          - 7/54*al^3*pi^2
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*al
          + 2*ss2(1/6*pi)*al^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*al
          - 4*ss2(1/2*pi)*al^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*al
          - 10/3*ss3(1/6*pi)*al^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*al
          + 8/3*ss3(1/2*pi)*al^2
          - 193/162*psiprime(1/3)
          - 32/27*psiprime(1/3)*pi^2
          - 17/12*psiprime(1/3)*al
          + 5/18*psiprime(1/3)*al^2
          + 7/36*psiprime(1/3)*al^3
          + 8/9*psiprime(1/3)^2
          + 11/108*psiprime3(1/3)
          + 5/108*psiprime3(1/3)*al
          + 203/1944/(sqrt(3))*pi^3
          - 145/972/(sqrt(3))*al*pi^3
          - 29/1944/(sqrt(3))*al^2*pi^3
          + 7/6/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)*al*pi
          - 1/6/(sqrt(3))*ln(3)*al^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          + 5/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/72/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf*Ca*Sigma_4 * (
          - 1085/54
          - 1/3*z3
          + 115/27*pi^2
          + 14/81*pi^4
          + 6*al
          + 8/3*al*z3
          - 5/2*al*pi^2
          - 1/6*al^2
          - al^2*z3
          - 14/27*al^2*pi^2
          - 2/81*al^2*pi^4
          - 1/3*al^3
          - 1/18*al^3*pi^2
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*al
          + 6*ss2(1/6*pi)*al^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*al
          - 12*ss2(1/2*pi)*al^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*al
          - 10*ss3(1/6*pi)*al^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*al
          + 8*ss3(1/2*pi)*al^2
          - 115/18*psiprime(1/3)
          - 16/27*psiprime(1/3)*pi^2
          + 15/4*psiprime(1/3)*al
          + 7/9*psiprime(1/3)*al^2
          + 1/12*psiprime(1/3)*al^3
          + 4/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*al^2
          + 493/1944/(sqrt(3))*pi^3
          - 319/972/(sqrt(3))*al*pi^3
          - 29/648/(sqrt(3))*al^2*pi^3
          + 17/6/(sqrt(3))*ln(3)*pi
          - 11/3/(sqrt(3))*ln(3)*al*pi
          - 1/2/(sqrt(3))*ln(3)*al^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          + 11/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/24/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf*Ca*Sigma_3 * (
          - 1085/54
          - 1/3*z3
          + 115/27*pi^2
          + 14/81*pi^4
          + 6*al
          + 8/3*al*z3
          - 5/2*al*pi^2
          - 1/6*al^2
          - al^2*z3
          - 14/27*al^2*pi^2
          - 2/81*al^2*pi^4
          - 1/3*al^3
          - 1/18*al^3*pi^2
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*al
          + 6*ss2(1/6*pi)*al^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*al
          - 12*ss2(1/2*pi)*al^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*al
          - 10*ss3(1/6*pi)*al^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*al
          + 8*ss3(1/2*pi)*al^2
          - 115/18*psiprime(1/3)
          - 16/27*psiprime(1/3)*pi^2
          + 15/4*psiprime(1/3)*al
          + 7/9*psiprime(1/3)*al^2
          + 1/12*psiprime(1/3)*al^3
          + 4/9*psiprime(1/3)^2
          + 1/108*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*al^2
          + 493/1944/(sqrt(3))*pi^3
          - 319/972/(sqrt(3))*al*pi^3
          - 29/648/(sqrt(3))*al^2*pi^3
          + 17/6/(sqrt(3))*ln(3)*pi
          - 11/3/(sqrt(3))*ln(3)*al*pi
          - 1/2/(sqrt(3))*ln(3)*al^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          + 11/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/24/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf*Ca*Sigma_2 * (
          - 1085/27
          - 11/3*z3
          + 193/243*pi^2
          + 10/81*pi^4
          + 11*al
          - 10/3*al*z3
          + 17/18*al*pi^2
          - 10/81*al*pi^4
          + 2/3*al^2
          - 1/3*al^2*z3
          - 5/27*al^2*pi^2
          - 2/3*al^3
          - 7/54*al^3*pi^2
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*al
          + 2*ss2(1/6*pi)*al^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*al
          - 4*ss2(1/2*pi)*al^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*al
          - 10/3*ss3(1/6*pi)*al^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*al
          + 8/3*ss3(1/2*pi)*al^2
          - 193/162*psiprime(1/3)
          - 32/27*psiprime(1/3)*pi^2
          - 17/12*psiprime(1/3)*al
          + 5/18*psiprime(1/3)*al^2
          + 7/36*psiprime(1/3)*al^3
          + 8/9*psiprime(1/3)^2
          + 11/108*psiprime3(1/3)
          + 5/108*psiprime3(1/3)*al
          + 203/1944/(sqrt(3))*pi^3
          - 145/972/(sqrt(3))*al*pi^3
          - 29/1944/(sqrt(3))*al^2*pi^3
          + 7/6/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)*al*pi
          - 1/6/(sqrt(3))*ln(3)*al^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          + 5/36/(sqrt(3))*ln(3)^2*al*pi
          + 1/72/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf*Ca*Sigma_1 * (
          - 179/9
          - 2*z3
          + 938/243*pi^2
          + 2/9*pi^4
          + 33/2*al
          - 10/3*al*z3
          - 5/9*al*pi^2
          - 5/81*al*pi^4
          + al^2
          - 2/3*al^2*z3
          - 13/54*al^2*pi^2
          - 1/81*al^2*pi^4
          - 1/2*al^3
          - 5/54*al^3*pi^2
          - 42*ss2(1/6*pi)
          + 32*ss2(1/6*pi)*al
          + 4*ss2(1/6*pi)*al^2
          + 84*ss2(1/2*pi)
          - 64*ss2(1/2*pi)*al
          - 8*ss2(1/2*pi)*al^2
          + 70*ss3(1/6*pi)
          - 160/3*ss3(1/6*pi)*al
          - 20/3*ss3(1/6*pi)*al^2
          - 56*ss3(1/2*pi)
          + 128/3*ss3(1/2*pi)*al
          + 16/3*ss3(1/2*pi)*al^2
          - 469/81*psiprime(1/3)
          - 8/9*psiprime(1/3)*pi^2
          + 5/6*psiprime(1/3)*al
          + 13/36*psiprime(1/3)*al^2
          + 5/36*psiprime(1/3)*al^3
          + 2/3*psiprime(1/3)^2
          + 1/36*psiprime3(1/3)
          + 5/216*psiprime3(1/3)*al
          + 1/216*psiprime3(1/3)*al^2
          + 203/648/(sqrt(3))*pi^3
          - 58/243/(sqrt(3))*al*pi^3
          - 29/972/(sqrt(3))*al^2*pi^3
          + 7/2/(sqrt(3))*ln(3)*pi
          - 8/3/(sqrt(3))*ln(3)*al*pi
          - 1/3/(sqrt(3))*ln(3)*al^2*pi
          - 7/24/(sqrt(3))*ln(3)^2*pi
          + 2/9/(sqrt(3))*ln(3)^2*al*pi
          + 1/36/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Cf^2*Sigma_6 * (
          - 8*z3
          - 172/9*pi^2
          - 32/81*pi^4
          + 4/27*al^2*pi^2
          + 144*ss2(1/6*pi)
          - 288*ss2(1/2*pi)
          - 240*ss3(1/6*pi)
          + 192*ss3(1/2*pi)
          + 86/3*psiprime(1/3)
          + 32/27*psiprime(1/3)*pi^2
          - 2/9*psiprime(1/3)*al^2
          - 8/9*psiprime(1/3)^2
          - 29/27/(sqrt(3))*pi^3
          - 12/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Cf^2*Sigma_5 * (
          + 14/3
          + 16*z3
          - 88/27*pi^2
          + 104/243*pi^4
          - 16/3*al
          + 20/27*al*pi^2
          - 8/81*al*pi^4
          + 4/3*al^2
          + 8/27*al^2*pi^2
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 44/9*psiprime(1/3)
          + 64/81*psiprime(1/3)*pi^2
          - 10/9*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          - 16/27*psiprime(1/3)^2
          - 7/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*al
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Cf^2*Sigma_4 * (
          + 7/3
          + 8/3*z3
          - 52/9*pi^2
          - 8/243*pi^4
          - 8/3*al
          - 8/3*al*z3
          + 4*al*pi^2
          - 8/81*al*pi^4
          + 2/3*al^2
          + 8/27*al^2*pi^2
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*al
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*al
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*al
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*al
          + 26/3*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          - 6*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          - 8/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*al
          - 58/243/(sqrt(3))*pi^3
          + 58/243/(sqrt(3))*al*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 8/3/(sqrt(3))*ln(3)*al*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          - 2/9/(sqrt(3))*ln(3)^2*al*pi
          )

       - a^2*Cf^2*Sigma_3 * (
          + 7/3
          + 8/3*z3
          - 52/9*pi^2
          - 8/243*pi^4
          - 8/3*al
          - 8/3*al*z3
          + 4*al*pi^2
          - 8/81*al*pi^4
          + 2/3*al^2
          + 8/27*al^2*pi^2
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*al
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*al
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*al
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*al
          + 26/3*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          - 6*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          - 8/27*psiprime(1/3)^2
          - 1/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*al
          - 58/243/(sqrt(3))*pi^3
          + 58/243/(sqrt(3))*al*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 8/3/(sqrt(3))*ln(3)*al*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          - 2/9/(sqrt(3))*ln(3)^2*al*pi
          )

       - a^2*Cf^2*Sigma_2 * (
          + 14/3
          + 16*z3
          - 88/27*pi^2
          + 104/243*pi^4
          - 16/3*al
          + 20/27*al*pi^2
          - 8/81*al*pi^4
          + 4/3*al^2
          + 8/27*al^2*pi^2
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 44/9*psiprime(1/3)
          + 64/81*psiprime(1/3)*pi^2
          - 10/9*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          - 16/27*psiprime(1/3)^2
          - 7/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*al
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Cf^2*Sigma_1 * (
          + 23/8
          + 28/3*z3
          - 122/27*pi^2
          + 16/81*pi^4
          - 4*al
          - 4/3*al*z3
          + 64/27*al*pi^2
          - 8/81*al*pi^4
          + al^2
          + 8/27*al^2*pi^2
          - 8*ss2(1/6*pi)
          - 16*ss2(1/6*pi)*al
          + 16*ss2(1/2*pi)
          + 32*ss2(1/2*pi)*al
          + 40/3*ss3(1/6*pi)
          + 80/3*ss3(1/6*pi)*al
          - 32/3*ss3(1/2*pi)
          - 64/3*ss3(1/2*pi)*al
          + 61/9*psiprime(1/3)
          + 16/27*psiprime(1/3)*pi^2
          - 32/9*psiprime(1/3)*al
          - 4/9*psiprime(1/3)*al^2
          - 4/9*psiprime(1/3)^2
          - 4/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*al
          + 29/486/(sqrt(3))*pi^3
          + 29/243/(sqrt(3))*al*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          + 4/3/(sqrt(3))*ln(3)*al*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          - 1/9/(sqrt(3))*ln(3)^2*al*pi
          );

sumgraphcfaqqmomq =

       + Sigma_1 * (
          - 1
          )

       - amom*Ca*Sigma_6 * (
          + 11/27*pi^2
          + 4/27*almom*pi^2
          + 1/27*almom^2*pi^2
          - 11/18*psiprime(1/3)
          - 2/9*psiprime(1/3)*almom
          - 1/18*psiprime(1/3)*almom^2
          )

       - amom*Ca*Sigma_5 * (
          + 7/3
          + 5/27*pi^2
          - 2/3*almom
          - 1/3*almom^2
          - 1/27*almom^2*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*almom^2
          )

       - amom*Ca*Sigma_4 * (
          + 5/3
          + 2/27*pi^2
          - 5/6*almom
          - 2/27*almom*pi^2
          - 1/6*almom^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*almom
          )

       - amom*Ca*Sigma_3 * (
          + 5/3
          + 2/27*pi^2
          - 5/6*almom
          - 2/27*almom*pi^2
          - 1/6*almom^2
          - 1/9*psiprime(1/3)
          + 1/9*psiprime(1/3)*almom
          )

       - amom*Ca*Sigma_2 * (
          + 7/3
          + 5/27*pi^2
          - 2/3*almom
          - 1/3*almom^2
          - 1/27*almom^2*pi^2
          - 5/18*psiprime(1/3)
          + 1/18*psiprime(1/3)*almom^2
          )

       - amom*Cf*Sigma_6 * (
          - 8/27*pi^2
          + 4/9*psiprime(1/3)
          )

       - amom*Cf*Sigma_5 * (
          - 8/3
          - 8/27*pi^2
          + 4/3*almom
          + 8/27*almom*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*almom
          )

       - amom*Cf*Sigma_4 * (
          - 4/3
          + 2/3*almom
          + 8/27*almom*pi^2
          - 4/9*psiprime(1/3)*almom
          )

       - amom*Cf*Sigma_3 * (
          - 4/3
          + 2/3*almom
          + 8/27*almom*pi^2
          - 4/9*psiprime(1/3)*almom
          )

       - amom*Cf*Sigma_2 * (
          - 8/3
          - 8/27*pi^2
          + 4/3*almom
          + 8/27*almom*pi^2
          + 4/9*psiprime(1/3)
          - 4/9*psiprime(1/3)*almom
          )

       - amom^2*Ca*Tf*Nf*Sigma_6 * (
          - 4/3*z3
          - 4/9*pi^2
          - 8/81*pi^4
          - 20/81*almom*pi^2
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 2/3*psiprime(1/3)
          + 10/27*psiprime(1/3)*almom
          + 1/27*psiprime3(1/3)
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_5 * (
          - 47/9
          + 4/3*z3
          - 82/81*pi^2
          + 8/81*pi^4
          + 2/9*almom
          + 14/81*almom*pi^2
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 41/27*psiprime(1/3)
          - 7/27*psiprime(1/3)*almom
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_4 * (
          - 19/9
          - 8/3*z3
          - 190/81*pi^2
          - 2/9*almom
          + 2/27*almom*pi^2
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 95/27*psiprime(1/3)
          - 1/9*psiprime(1/3)*almom
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_3 * (
          - 19/9
          - 8/3*z3
          - 190/81*pi^2
          - 2/9*almom
          + 2/27*almom*pi^2
          + 16*ss2(1/6*pi)
          - 32*ss2(1/2*pi)
          - 80/3*ss3(1/6*pi)
          + 64/3*ss3(1/2*pi)
          + 95/27*psiprime(1/3)
          - 1/9*psiprime(1/3)*almom
          - 29/243/(sqrt(3))*pi^3
          - 4/3/(sqrt(3))*ln(3)*pi
          + 1/9/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca*Tf*Nf*Sigma_2 * (
          - 47/9
          + 4/3*z3
          - 82/81*pi^2
          + 8/81*pi^4
          + 2/9*almom
          + 14/81*almom*pi^2
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          + 41/27*psiprime(1/3)
          - 7/27*psiprime(1/3)*almom
          - 1/27*psiprime3(1/3)
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Ca^2*Sigma_6 * (
          - 201/16*z3
          - 2735/216*pi^2
          - 577/972*pi^4
          + 1/12*almom*z3
          + 361/324*almom*pi^2
          - 77/324*almom*pi^4
          - 11/24*almom^2*z3
          - 41/108*almom^2*pi^2
          - 37/648*almom^2*pi^4
          + 7/54*almom^3*pi^2
          + 1/36*almom^4*pi^2
          + 1/486*almom^4*pi^4
          + 171/2*ss2(1/6*pi)
          - 11*ss2(1/6*pi)*almom
          + 5*ss2(1/6*pi)*almom^2
          - 171*ss2(1/2*pi)
          + 22*ss2(1/2*pi)*almom
          - 10*ss2(1/2*pi)*almom^2
          - 285/2*ss3(1/6*pi)
          + 55/3*ss3(1/6*pi)*almom
          - 25/3*ss3(1/6*pi)*almom^2
          + 114*ss3(1/2*pi)
          - 44/3*ss3(1/2*pi)*almom
          + 20/3*ss3(1/2*pi)*almom^2
          + 2735/144*psiprime(1/3)
          + 239/162*psiprime(1/3)*pi^2
          - 361/216*psiprime(1/3)*almom
          + 16/27*psiprime(1/3)*almom*pi^2
          + 41/72*psiprime(1/3)*almom^2
          + 1/9*psiprime(1/3)*almom^2*pi^2
          - 7/36*psiprime(1/3)*almom^3
          - 1/24*psiprime(1/3)*almom^4
          - 1/162*psiprime(1/3)*almom^4*pi^2
          - 239/216*psiprime(1/3)^2
          - 4/9*psiprime(1/3)^2*almom
          - 1/12*psiprime(1/3)^2*almom^2
          + 1/216*psiprime(1/3)^2*almom^4
          + 11/288*psiprime3(1/3)
          + 13/864*psiprime3(1/3)*almom
          + 13/1728*psiprime3(1/3)*almom^2
          - 551/864/(sqrt(3))*pi^3
          + 319/3888/(sqrt(3))*almom*pi^3
          - 145/3888/(sqrt(3))*almom^2*pi^3
          - 57/8/(sqrt(3))*ln(3)*pi
          + 11/12/(sqrt(3))*ln(3)*almom*pi
          - 5/12/(sqrt(3))*ln(3)*almom^2*pi
          + 19/32/(sqrt(3))*ln(3)^2*pi
          - 11/144/(sqrt(3))*ln(3)^2*almom*pi
          + 5/144/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Ca^2*Sigma_5 * (
          + 425/72
          - 191/48*z3
          - 1709/648*pi^2
          - 259/648*pi^4
          + 59/36*almom
          + 2/3*almom*z3
          - 41/648*almom*pi^2
          - 13/972*almom*pi^4
          + 11/6*almom^2
          - 1/8*almom^2*z3
          + 55/72*almom^2*pi^2
          + 29/648*almom^2*pi^4
          - 23/24*almom^3
          - 1/24*almom^3*pi^2
          + 2/243*almom^3*pi^4
          - 1/4*almom^4
          - 5/108*almom^4*pi^2
          - 1/486*almom^4*pi^4
          + 175/4*ss2(1/6*pi)
          - 11/2*ss2(1/6*pi)*almom
          - 9/4*ss2(1/6*pi)*almom^2
          - 175/2*ss2(1/2*pi)
          + 11*ss2(1/2*pi)*almom
          + 9/2*ss2(1/2*pi)*almom^2
          - 875/12*ss3(1/6*pi)
          + 55/6*ss3(1/6*pi)*almom
          + 15/4*ss3(1/6*pi)*almom^2
          + 175/3*ss3(1/2*pi)
          - 22/3*ss3(1/2*pi)*almom
          - 3*ss3(1/2*pi)*almom^2
          + 1709/432*psiprime(1/3)
          + 43/54*psiprime(1/3)*pi^2
          + 41/432*psiprime(1/3)*almom
          + 10/81*psiprime(1/3)*almom*pi^2
          - 55/48*psiprime(1/3)*almom^2
          - 1/9*psiprime(1/3)*almom^2*pi^2
          + 1/16*psiprime(1/3)*almom^3
          - 2/81*psiprime(1/3)*almom^3*pi^2
          + 5/72*psiprime(1/3)*almom^4
          + 1/162*psiprime(1/3)*almom^4*pi^2
          - 43/72*psiprime(1/3)^2
          - 5/54*psiprime(1/3)^2*almom
          + 1/12*psiprime(1/3)^2*almom^2
          + 1/54*psiprime(1/3)^2*almom^3
          - 1/216*psiprime(1/3)^2*almom^4
          + 29/576*psiprime3(1/3)
          - 1/96*psiprime3(1/3)*almom
          - 5/1728*psiprime3(1/3)*almom^2
          - 5075/15552/(sqrt(3))*pi^3
          + 319/7776/(sqrt(3))*almom*pi^3
          + 29/1728/(sqrt(3))*almom^2*pi^3
          - 175/48/(sqrt(3))*ln(3)*pi
          + 11/24/(sqrt(3))*ln(3)*almom*pi
          + 3/16/(sqrt(3))*ln(3)*almom^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          - 11/288/(sqrt(3))*ln(3)^2*almom*pi
          - 1/64/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Ca^2*Sigma_4 * (
          + 23/36
          + 11/3*z3
          + 473/324*pi^2
          - 199/1944*pi^4
          + 151/36*almom
          - 7/4*almom*z3
          + 271/216*almom*pi^2
          + 13/324*almom*pi^4
          + 1/4*almom^2
          + 1/3*almom^2*z3
          + 79/216*almom^2*pi^2
          + 8/243*almom^2*pi^4
          - 19/24*almom^3
          - 17/216*almom^3*pi^2
          - 1/243*almom^3*pi^4
          - 1/8*almom^4
          - 1/108*almom^4*pi^2
          - 25/4*ss2(1/6*pi)
          - 21/2*ss2(1/6*pi)*almom
          - 11/4*ss2(1/6*pi)*almom^2
          + 25/2*ss2(1/2*pi)
          + 21*ss2(1/2*pi)*almom
          + 11/2*ss2(1/2*pi)*almom^2
          + 125/12*ss3(1/6*pi)
          + 35/2*ss3(1/6*pi)*almom
          + 55/12*ss3(1/6*pi)*almom^2
          - 25/3*ss3(1/2*pi)
          - 14*ss3(1/2*pi)*almom
          - 11/3*ss3(1/2*pi)*almom^2
          - 473/216*psiprime(1/3)
          + 29/81*psiprime(1/3)*pi^2
          - 271/144*psiprime(1/3)*almom
          - 1/9*psiprime(1/3)*almom*pi^2
          - 79/144*psiprime(1/3)*almom^2
          - 5/81*psiprime(1/3)*almom^2*pi^2
          + 17/144*psiprime(1/3)*almom^3
          + 1/81*psiprime(1/3)*almom^3*pi^2
          + 1/72*psiprime(1/3)*almom^4
          - 29/108*psiprime(1/3)^2
          + 1/12*psiprime(1/3)^2*almom
          + 5/108*psiprime(1/3)^2*almom^2
          - 1/108*psiprime(1/3)^2*almom^3
          - 11/1728*psiprime3(1/3)
          - 1/864*psiprime3(1/3)*almom
          - 1/216*psiprime3(1/3)*almom^2
          + 725/15552/(sqrt(3))*pi^3
          + 203/2592/(sqrt(3))*almom*pi^3
          + 319/15552/(sqrt(3))*almom^2*pi^3
          + 25/48/(sqrt(3))*ln(3)*pi
          + 7/8/(sqrt(3))*ln(3)*almom*pi
          + 11/48/(sqrt(3))*ln(3)*almom^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          - 7/96/(sqrt(3))*ln(3)^2*almom*pi
          - 11/576/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Ca^2*Sigma_3 * (
          + 23/36
          + 11/3*z3
          + 473/324*pi^2
          - 199/1944*pi^4
          + 151/36*almom
          - 7/4*almom*z3
          + 271/216*almom*pi^2
          + 13/324*almom*pi^4
          + 1/4*almom^2
          + 1/3*almom^2*z3
          + 79/216*almom^2*pi^2
          + 8/243*almom^2*pi^4
          - 19/24*almom^3
          - 17/216*almom^3*pi^2
          - 1/243*almom^3*pi^4
          - 1/8*almom^4
          - 1/108*almom^4*pi^2
          - 25/4*ss2(1/6*pi)
          - 21/2*ss2(1/6*pi)*almom
          - 11/4*ss2(1/6*pi)*almom^2
          + 25/2*ss2(1/2*pi)
          + 21*ss2(1/2*pi)*almom
          + 11/2*ss2(1/2*pi)*almom^2
          + 125/12*ss3(1/6*pi)
          + 35/2*ss3(1/6*pi)*almom
          + 55/12*ss3(1/6*pi)*almom^2
          - 25/3*ss3(1/2*pi)
          - 14*ss3(1/2*pi)*almom
          - 11/3*ss3(1/2*pi)*almom^2
          - 473/216*psiprime(1/3)
          + 29/81*psiprime(1/3)*pi^2
          - 271/144*psiprime(1/3)*almom
          - 1/9*psiprime(1/3)*almom*pi^2
          - 79/144*psiprime(1/3)*almom^2
          - 5/81*psiprime(1/3)*almom^2*pi^2
          + 17/144*psiprime(1/3)*almom^3
          + 1/81*psiprime(1/3)*almom^3*pi^2
          + 1/72*psiprime(1/3)*almom^4
          - 29/108*psiprime(1/3)^2
          + 1/12*psiprime(1/3)^2*almom
          + 5/108*psiprime(1/3)^2*almom^2
          - 1/108*psiprime(1/3)^2*almom^3
          - 11/1728*psiprime3(1/3)
          - 1/864*psiprime3(1/3)*almom
          - 1/216*psiprime3(1/3)*almom^2
          + 725/15552/(sqrt(3))*pi^3
          + 203/2592/(sqrt(3))*almom*pi^3
          + 319/15552/(sqrt(3))*almom^2*pi^3
          + 25/48/(sqrt(3))*ln(3)*pi
          + 7/8/(sqrt(3))*ln(3)*almom*pi
          + 11/48/(sqrt(3))*ln(3)*almom^2*pi
          - 25/576/(sqrt(3))*ln(3)^2*pi
          - 7/96/(sqrt(3))*ln(3)^2*almom*pi
          - 11/576/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Ca^2*Sigma_2 * (
          + 425/72
          - 191/48*z3
          - 1709/648*pi^2
          - 259/648*pi^4
          + 59/36*almom
          + 2/3*almom*z3
          - 41/648*almom*pi^2
          - 13/972*almom*pi^4
          + 11/6*almom^2
          - 1/8*almom^2*z3
          + 55/72*almom^2*pi^2
          + 29/648*almom^2*pi^4
          - 23/24*almom^3
          - 1/24*almom^3*pi^2
          + 2/243*almom^3*pi^4
          - 1/4*almom^4
          - 5/108*almom^4*pi^2
          - 1/486*almom^4*pi^4
          + 175/4*ss2(1/6*pi)
          - 11/2*ss2(1/6*pi)*almom
          - 9/4*ss2(1/6*pi)*almom^2
          - 175/2*ss2(1/2*pi)
          + 11*ss2(1/2*pi)*almom
          + 9/2*ss2(1/2*pi)*almom^2
          - 875/12*ss3(1/6*pi)
          + 55/6*ss3(1/6*pi)*almom
          + 15/4*ss3(1/6*pi)*almom^2
          + 175/3*ss3(1/2*pi)
          - 22/3*ss3(1/2*pi)*almom
          - 3*ss3(1/2*pi)*almom^2
          + 1709/432*psiprime(1/3)
          + 43/54*psiprime(1/3)*pi^2
          + 41/432*psiprime(1/3)*almom
          + 10/81*psiprime(1/3)*almom*pi^2
          - 55/48*psiprime(1/3)*almom^2
          - 1/9*psiprime(1/3)*almom^2*pi^2
          + 1/16*psiprime(1/3)*almom^3
          - 2/81*psiprime(1/3)*almom^3*pi^2
          + 5/72*psiprime(1/3)*almom^4
          + 1/162*psiprime(1/3)*almom^4*pi^2
          - 43/72*psiprime(1/3)^2
          - 5/54*psiprime(1/3)^2*almom
          + 1/12*psiprime(1/3)^2*almom^2
          + 1/54*psiprime(1/3)^2*almom^3
          - 1/216*psiprime(1/3)^2*almom^4
          + 29/576*psiprime3(1/3)
          - 1/96*psiprime3(1/3)*almom
          - 5/1728*psiprime3(1/3)*almom^2
          - 5075/15552/(sqrt(3))*pi^3
          + 319/7776/(sqrt(3))*almom*pi^3
          + 29/1728/(sqrt(3))*almom^2*pi^3
          - 175/48/(sqrt(3))*ln(3)*pi
          + 11/24/(sqrt(3))*ln(3)*almom*pi
          + 3/16/(sqrt(3))*ln(3)*almom^2*pi
          + 175/576/(sqrt(3))*ln(3)^2*pi
          - 11/288/(sqrt(3))*ln(3)^2*almom*pi
          - 1/64/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Cf*Tf*Nf*Sigma_6 * (
          + 16/81*pi^2
          - 8/27*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_5 * (
          + 8/3
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          )

       - amom^2*Cf*Tf*Nf*Sigma_4 * (
          + 4/3
          )

       - amom^2*Cf*Tf*Nf*Sigma_3 * (
          + 4/3
          )

       - amom^2*Cf*Tf*Nf*Sigma_2 * (
          + 8/3
          + 16/27*pi^2
          - 8/9*psiprime(1/3)
          )

       - amom^2*Cf*Ca*Sigma_6 * (
          + 76/3*z3
          + 2758/81*pi^2
          + 112/81*pi^4
          - 4/3*almom*z3
          - 32/27*almom*pi^2
          - 62/243*almom*pi^4
          + 4/3*almom^2*z3
          + 10/27*almom^2*pi^2
          - 26/243*almom^2*pi^4
          - 1/9*almom^3*pi^2
          - 8/243*almom^3*pi^4
          - 260*ss2(1/6*pi)
          + 8*ss2(1/6*pi)*almom
          - 8*ss2(1/6*pi)*almom^2
          + 520*ss2(1/2*pi)
          - 16*ss2(1/2*pi)*almom
          + 16*ss2(1/2*pi)*almom^2
          + 1300/3*ss3(1/6*pi)
          - 40/3*ss3(1/6*pi)*almom
          + 40/3*ss3(1/6*pi)*almom^2
          - 1040/3*ss3(1/2*pi)
          + 32/3*ss3(1/2*pi)*almom
          - 32/3*ss3(1/2*pi)*almom^2
          - 1379/27*psiprime(1/3)
          - 80/27*psiprime(1/3)*pi^2
          + 16/9*psiprime(1/3)*almom
          + 56/81*psiprime(1/3)*almom*pi^2
          - 5/9*psiprime(1/3)*almom^2
          + 32/81*psiprime(1/3)*almom^2*pi^2
          + 1/6*psiprime(1/3)*almom^3
          + 8/81*psiprime(1/3)*almom^3*pi^2
          + 20/9*psiprime(1/3)^2
          - 14/27*psiprime(1/3)^2*almom
          - 8/27*psiprime(1/3)^2*almom^2
          - 2/27*psiprime(1/3)^2*almom^3
          - 4/27*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*almom
          - 1/108*psiprime3(1/3)*almom^2
          + 1885/972/(sqrt(3))*pi^3
          - 29/486/(sqrt(3))*almom*pi^3
          + 29/486/(sqrt(3))*almom^2*pi^3
          + 65/3/(sqrt(3))*ln(3)*pi
          - 2/3/(sqrt(3))*ln(3)*almom*pi
          + 2/3/(sqrt(3))*ln(3)*almom^2*pi
          - 65/36/(sqrt(3))*ln(3)^2*pi
          + 1/18/(sqrt(3))*ln(3)^2*almom*pi
          - 1/18/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Cf*Ca*Sigma_5 * (
          + 7
          - 11/3*z3
          + 77/9*pi^2
          + 34/81*pi^4
          - 14*almom
          - 10/3*almom*z3
          - 95/18*almom*pi^2
          - 106/243*almom*pi^4
          + 2/3*almom^2
          - 1/3*almom^2*z3
          - 11/27*almom^2*pi^2
          - 8/81*almom^2*pi^4
          + 5/3*almom^3
          + 11/18*almom^3*pi^2
          + 4/81*almom^3*pi^4
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*almom
          + 2*ss2(1/6*pi)*almom^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*almom
          - 4*ss2(1/2*pi)*almom^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*almom
          - 10/3*ss3(1/6*pi)*almom^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*almom
          + 8/3*ss3(1/2*pi)*almom^2
          - 77/6*psiprime(1/3)
          - 56/27*psiprime(1/3)*pi^2
          + 95/12*psiprime(1/3)*almom
          + 76/81*psiprime(1/3)*almom*pi^2
          + 11/18*psiprime(1/3)*almom^2
          + 8/27*psiprime(1/3)*almom^2*pi^2
          - 11/12*psiprime(1/3)*almom^3
          - 4/27*psiprime(1/3)*almom^3*pi^2
          + 14/9*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*almom
          - 2/9*psiprime(1/3)^2*almom^2
          + 1/9*psiprime(1/3)^2*almom^3
          + 11/108*psiprime3(1/3)
          + 5/108*psiprime3(1/3)*almom
          + 203/1944/(sqrt(3))*pi^3
          - 145/972/(sqrt(3))*almom*pi^3
          - 29/1944/(sqrt(3))*almom^2*pi^3
          + 7/6/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)*almom*pi
          - 1/6/(sqrt(3))*ln(3)*almom^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          + 5/36/(sqrt(3))*ln(3)^2*almom*pi
          + 1/72/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Cf*Ca*Sigma_4 * (
          + 13/2
          - 1/3*z3
          + 173/27*pi^2
          + 50/243*pi^4
          - 23/2*almom
          + 8/3*almom*z3
          - 49/6*almom*pi^2
          - 76/243*almom*pi^4
          + 11/6*almom^2
          - amomlmom^2*z3
          + 10/27*almom^2*pi^2
          - 2/81*almom^2*pi^4
          + 5/6*almom^3
          + 19/54*almom^3*pi^2
          + 4/243*almom^3*pi^4
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*almom
          + 6*ss2(1/6*pi)*almom^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*almom
          - 12*ss2(1/2*pi)*almom^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*almom
          - 10*ss3(1/6*pi)*almom^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*almom
          + 8*ss3(1/2*pi)*almom^2
          - 173/18*psiprime(1/3)
          - 56/81*psiprime(1/3)*pi^2
          + 49/4*psiprime(1/3)*almom
          + 76/81*psiprime(1/3)*almom*pi^2
          - 5/9*psiprime(1/3)*almom^2
          - 19/36*psiprime(1/3)*almom^3
          - 4/81*psiprime(1/3)*almom^3*pi^2
          + 14/27*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*almom
          + 1/27*psiprime(1/3)^2*almom^3
          + 1/108*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*almom^2
          + 493/1944/(sqrt(3))*pi^3
          - 319/972/(sqrt(3))*almom*pi^3
          - 29/648/(sqrt(3))*almom^2*pi^3
          + 17/6/(sqrt(3))*ln(3)*pi
          - 11/3/(sqrt(3))*ln(3)*almom*pi
          - 1/2/(sqrt(3))*ln(3)*almom^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          + 11/36/(sqrt(3))*ln(3)^2*almom*pi
          + 1/24/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Cf*Ca*Sigma_3 * (
          + 13/2
          - 1/3*z3
          + 173/27*pi^2
          + 50/243*pi^4
          - 23/2*almom
          + 8/3*almom*z3
          - 49/6*almom*pi^2
          - 76/243*almom*pi^4
          + 11/6*almom^2
          - amomlmom^2*z3
          + 10/27*almom^2*pi^2
          - 2/81*almom^2*pi^4
          + 5/6*almom^3
          + 19/54*almom^3*pi^2
          + 4/243*almom^3*pi^4
          - 34*ss2(1/6*pi)
          + 44*ss2(1/6*pi)*almom
          + 6*ss2(1/6*pi)*almom^2
          + 68*ss2(1/2*pi)
          - 88*ss2(1/2*pi)*almom
          - 12*ss2(1/2*pi)*almom^2
          + 170/3*ss3(1/6*pi)
          - 220/3*ss3(1/6*pi)*almom
          - 10*ss3(1/6*pi)*almom^2
          - 136/3*ss3(1/2*pi)
          + 176/3*ss3(1/2*pi)*almom
          + 8*ss3(1/2*pi)*almom^2
          - 173/18*psiprime(1/3)
          - 56/81*psiprime(1/3)*pi^2
          + 49/4*psiprime(1/3)*almom
          + 76/81*psiprime(1/3)*almom*pi^2
          - 5/9*psiprime(1/3)*almom^2
          - 19/36*psiprime(1/3)*almom^3
          - 4/81*psiprime(1/3)*almom^3*pi^2
          + 14/27*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*almom
          + 1/27*psiprime(1/3)^2*almom^3
          + 1/108*psiprime3(1/3)
          + 1/108*psiprime3(1/3)*almom^2
          + 493/1944/(sqrt(3))*pi^3
          - 319/972/(sqrt(3))*almom*pi^3
          - 29/648/(sqrt(3))*almom^2*pi^3
          + 17/6/(sqrt(3))*ln(3)*pi
          - 11/3/(sqrt(3))*ln(3)*almom*pi
          - 1/2/(sqrt(3))*ln(3)*almom^2*pi
          - 17/72/(sqrt(3))*ln(3)^2*pi
          + 11/36/(sqrt(3))*ln(3)^2*almom*pi
          + 1/24/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Cf*Ca*Sigma_2 * (
          + 7
          - 11/3*z3
          + 77/9*pi^2
          + 34/81*pi^4
          - 14*almom
          - 10/3*almom*z3
          - 95/18*almom*pi^2
          - 106/243*almom*pi^4
          + 2/3*almom^2
          - 1/3*almom^2*z3
          - 11/27*almom^2*pi^2
          - 8/81*almom^2*pi^4
          + 5/3*almom^3
          + 11/18*almom^3*pi^2
          + 4/81*almom^3*pi^4
          - 14*ss2(1/6*pi)
          + 20*ss2(1/6*pi)*almom
          + 2*ss2(1/6*pi)*almom^2
          + 28*ss2(1/2*pi)
          - 40*ss2(1/2*pi)*almom
          - 4*ss2(1/2*pi)*almom^2
          + 70/3*ss3(1/6*pi)
          - 100/3*ss3(1/6*pi)*almom
          - 10/3*ss3(1/6*pi)*almom^2
          - 56/3*ss3(1/2*pi)
          + 80/3*ss3(1/2*pi)*almom
          + 8/3*ss3(1/2*pi)*almom^2
          - 77/6*psiprime(1/3)
          - 56/27*psiprime(1/3)*pi^2
          + 95/12*psiprime(1/3)*almom
          + 76/81*psiprime(1/3)*almom*pi^2
          + 11/18*psiprime(1/3)*almom^2
          + 8/27*psiprime(1/3)*almom^2*pi^2
          - 11/12*psiprime(1/3)*almom^3
          - 4/27*psiprime(1/3)*almom^3*pi^2
          + 14/9*psiprime(1/3)^2
          - 19/27*psiprime(1/3)^2*almom
          - 2/9*psiprime(1/3)^2*almom^2
          + 1/9*psiprime(1/3)^2*almom^3
          + 11/108*psiprime3(1/3)
          + 5/108*psiprime3(1/3)*almom
          + 203/1944/(sqrt(3))*pi^3
          - 145/972/(sqrt(3))*almom*pi^3
          - 29/1944/(sqrt(3))*almom^2*pi^3
          + 7/6/(sqrt(3))*ln(3)*pi
          - 5/3/(sqrt(3))*ln(3)*almom*pi
          - 1/6/(sqrt(3))*ln(3)*almom^2*pi
          - 7/72/(sqrt(3))*ln(3)^2*pi
          + 5/36/(sqrt(3))*ln(3)^2*almom*pi
          + 1/72/(sqrt(3))*ln(3)^2*almom^2*pi
          )

       - amom^2*Cf^2*Sigma_6 * (
          - 8*z3
          - 188/9*pi^2
          - 128/243*pi^4
          + 32/27*almom*pi^2
          + 64/243*almom*pi^4
          + 4/27*almom^2*pi^2
          + 144*ss2(1/6*pi)
          - 288*ss2(1/2*pi)
          - 240*ss3(1/6*pi)
          + 192*ss3(1/2*pi)
          + 94/3*psiprime(1/3)
          + 128/81*psiprime(1/3)*pi^2
          - 16/9*psiprime(1/3)*almom
          - 64/81*psiprime(1/3)*almom*pi^2
          - 2/9*psiprime(1/3)*almom^2
          - 32/27*psiprime(1/3)^2
          + 16/27*psiprime(1/3)^2*almom
          - 29/27/(sqrt(3))*pi^3
          - 12/(sqrt(3))*ln(3)*pi
          + 1/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Cf^2*Sigma_5 * (
          - 34/3
          + 16*z3
          - 56/9*pi^2
          + 8/27*pi^4
          + 40/3*almom
          + 20/3*almom*pi^2
          + 8/27*almom*pi^4
          - 4*almom^2
          - 56/27*almom^2*pi^2
          - 64/243*almom^2*pi^4
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 28/3*psiprime(1/3)
          + 32/27*psiprime(1/3)*pi^2
          - 10*psiprime(1/3)*almom
          - 32/27*psiprime(1/3)*almom*pi^2
          + 28/9*psiprime(1/3)*almom^2
          + 64/81*psiprime(1/3)*almom^2*pi^2
          - 8/9*psiprime(1/3)^2
          + 8/9*psiprime(1/3)^2*almom
          - 16/27*psiprime(1/3)^2*almom^2
          - 7/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*almom
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          )

       - amom^2*Cf^2*Sigma_4 * (
          - 17/3
          + 8/3*z3
          - 172/27*pi^2
          - 8/243*pi^4
          + 20/3*almom
          - 8/3*almom*z3
          + 196/27*almom*pi^2
          + 8/243*almom*pi^4
          - 2*almom^2
          - 40/27*almom^2*pi^2
          - 64/243*almom^2*pi^4
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*almom
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*almom
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*almom
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*almom
          + 86/9*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          - 98/9*psiprime(1/3)*almom
          - 32/81*psiprime(1/3)*almom*pi^2
          + 20/9*psiprime(1/3)*almom^2
          + 64/81*psiprime(1/3)*almom^2*pi^2
          - 8/27*psiprime(1/3)^2
          + 8/27*psiprime(1/3)^2*almom
          - 16/27*psiprime(1/3)^2*almom^2
          - 1/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*almom
          - 58/243/(sqrt(3))*pi^3
          + 58/243/(sqrt(3))*almom*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 8/3/(sqrt(3))*ln(3)*almom*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          - 2/9/(sqrt(3))*ln(3)^2*almom*pi
          )

       - amom^2*Cf^2*Sigma_3 * (
          - 17/3
          + 8/3*z3
          - 172/27*pi^2
          - 8/243*pi^4
          + 20/3*almom
          - 8/3*almom*z3
          + 196/27*almom*pi^2
          + 8/243*almom*pi^4
          - 2*almom^2
          - 40/27*almom^2*pi^2
          - 64/243*almom^2*pi^4
          + 32*ss2(1/6*pi)
          - 32*ss2(1/6*pi)*almom
          - 64*ss2(1/2*pi)
          + 64*ss2(1/2*pi)*almom
          - 160/3*ss3(1/6*pi)
          + 160/3*ss3(1/6*pi)*almom
          + 128/3*ss3(1/2*pi)
          - 128/3*ss3(1/2*pi)*almom
          + 86/9*psiprime(1/3)
          + 32/81*psiprime(1/3)*pi^2
          - 98/9*psiprime(1/3)*almom
          - 32/81*psiprime(1/3)*almom*pi^2
          + 20/9*psiprime(1/3)*almom^2
          + 64/81*psiprime(1/3)*almom^2*pi^2
          - 8/27*psiprime(1/3)^2
          + 8/27*psiprime(1/3)^2*almom
          - 16/27*psiprime(1/3)^2*almom^2
          - 1/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*almom
          - 58/243/(sqrt(3))*pi^3
          + 58/243/(sqrt(3))*almom*pi^3
          - 8/3/(sqrt(3))*ln(3)*pi
          + 8/3/(sqrt(3))*ln(3)*almom*pi
          + 2/9/(sqrt(3))*ln(3)^2*pi
          - 2/9/(sqrt(3))*ln(3)^2*almom*pi
          )

       - amom^2*Cf^2*Sigma_2 * (
          - 34/3
          + 16*z3
          - 56/9*pi^2
          + 8/27*pi^4
          + 40/3*almom
          + 20/3*almom*pi^2
          + 8/27*almom*pi^4
          - 4*almom^2
          - 56/27*almom^2*pi^2
          - 64/243*almom^2*pi^4
          - 48*ss2(1/6*pi)
          + 96*ss2(1/2*pi)
          + 80*ss3(1/6*pi)
          - 64*ss3(1/2*pi)
          + 28/3*psiprime(1/3)
          + 32/27*psiprime(1/3)*pi^2
          - 10*psiprime(1/3)*almom
          - 32/27*psiprime(1/3)*almom*pi^2
          + 28/9*psiprime(1/3)*almom^2
          + 64/81*psiprime(1/3)*almom^2*pi^2
          - 8/9*psiprime(1/3)^2
          + 8/9*psiprime(1/3)^2*almom
          - 16/27*psiprime(1/3)^2*almom^2
          - 7/27*psiprime3(1/3)
          + 1/27*psiprime3(1/3)*almom
          + 29/81/(sqrt(3))*pi^3
          + 4/(sqrt(3))*ln(3)*pi
          - 1/3/(sqrt(3))*ln(3)^2*pi
          );



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   MOMh renormalization group functions and triple gluon vertex amplitudes
                              in MSbar and MOMh
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta_momacc(amom,almom) = 

(-11*Ca+4*Nf*Tf)/3*amom^2

+(18*psiprime(1/3)*almom^2*Ca^2
-156*psiprime(1/3)*almom*Ca^2
+96*psiprime(1/3)*almom*Ca*Nf*Tf
-81*almom^3*Ca^2
-12*almom^2*Ca^2*pi^2
+540*almom^2*Ca^2
-432*almom^2*Ca*Nf*Tf
+104*almom*Ca^2*pi^2
+1404*almom*Ca^2
-64*almom*Ca*Nf*pi^2*Tf
-864*almom*Ca*Nf*Tf
-7344*Ca^2
+4320*Ca*Nf*Tf
+2592*Cf*Nf*Tf)/648*amom^3

+(-3078*sqrt(3)*ln(3)^2*almom^3*Ca^3*pi
+5481*sqrt(3)*ln(3)^2*almom^2*Ca^3*pi
-8208*sqrt(3)*ln(3)^2*almom^2*Ca^2*Nf*pi*Tf
+8262*sqrt(3)*ln(3)^2*almom*Ca^3*pi
+329076*sqrt(3)*ln(3)^2*Ca^3*pi
-271728*sqrt(3)*ln(3)^2*Ca^2*Nf*pi*Tf
+55296*sqrt(3)*ln(3)^2*Ca*Nf^2*pi*Tf^2
+36936*sqrt(3)*ln(3)*almom^3*Ca^3*pi
-65772*sqrt(3)*ln(3)*almom^2*Ca^3*pi
+98496*sqrt(3)*ln(3)*almom^2*Ca^2*Nf*pi*Tf
-99144*sqrt(3)*ln(3)*almom*Ca^3*pi
-3948912*sqrt(3)*ln(3)*Ca^3*pi
+3260736*sqrt(3)*ln(3)*Ca^2*Nf*pi*Tf
-663552*sqrt(3)*ln(3)*Ca*Nf^2*pi*Tf^2
+3306*sqrt(3)*almom^3*Ca^3*pi^3
-5887*sqrt(3)*almom^2*Ca^3*pi^3
+8816*sqrt(3)*almom^2*Ca^2*Nf*pi^3*Tf
-8874*sqrt(3)*almom*Ca^3*pi^3
-353452*sqrt(3)*Ca^3*pi^3
+291856*sqrt(3)*Ca^2*Nf*pi^3*Tf
-59392*sqrt(3)*Ca*Nf^2*pi^3*Tf^2
+4320*psiprime(1/3)^2*almom^3*Ca^3
-29232*psiprime(1/3)^2*almom^2*Ca^3
+16128*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
-1440*psiprime(1/3)^2*almom*Ca^3
-23040*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
+118800*psiprime(1/3)^2*Ca^3
-43200*psiprime(1/3)^2*Ca^2*Nf*Tf
-3888*psiprime(1/3)*almom^4*Ca^3
-5760*psiprime(1/3)*almom^3*Ca^3*pi^2
-175608*psiprime(1/3)*almom^3*Ca^3
-41472*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
+38976*psiprime(1/3)*almom^2*Ca^3*pi^2
+324648*psiprime(1/3)*almom^2*Ca^3
-21504*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
-668736*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
+1920*psiprime(1/3)*almom*Ca^3*pi^2
-1564272*psiprime(1/3)*almom*Ca^3
+30720*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
+974592*psiprime(1/3)*almom*Ca^2*Nf*Tf
+497664*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
-158400*psiprime(1/3)*Ca^3*pi^2
+23317632*psiprime(1/3)*Ca^3
+57600*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
-20507904*psiprime(1/3)*Ca^2*Nf*Tf
-622080*psiprime(1/3)*Ca*Cf*Nf*Tf
+4230144*psiprime(1/3)*Ca*Nf^2*Tf^2
-324*psiprime3(1/3)*almom^3*Ca^3
+2457*psiprime3(1/3)*almom^2*Ca^3
-864*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
+12150*psiprime3(1/3)*almom*Ca^3
+131868*psiprime3(1/3)*Ca^3
-47952*psiprime3(1/3)*Ca^2*Nf*Tf
-1329696*ss2(pi/6)*almom^3*Ca^3
+2367792*ss2(pi/6)*almom^2*Ca^3
-3545856*ss2(pi/6)*almom^2*Ca^2*Nf*Tf
+3569184*ss2(pi/6)*almom*Ca^3
+142160832*ss2(pi/6)*Ca^3
-117386496*ss2(pi/6)*Ca^2*Nf*Tf
+23887872*ss2(pi/6)*Ca*Nf^2*Tf^2
+2659392*ss2(pi/2)*almom^3*Ca^3
-4735584*ss2(pi/2)*almom^2*Ca^3
+7091712*ss2(pi/2)*almom^2*Ca^2*Nf*Tf
-7138368*ss2(pi/2)*almom*Ca^3
-284321664*ss2(pi/2)*Ca^3
+234772992*ss2(pi/2)*Ca^2*Nf*Tf
-47775744*ss2(pi/2)*Ca*Nf^2*Tf^2
+2216160*ss3(pi/6)*almom^3*Ca^3
-3946320*ss3(pi/6)*almom^2*Ca^3
+5909760*ss3(pi/6)*almom^2*Ca^2*Nf*Tf
-5948640*ss3(pi/6)*almom*Ca^3
-236934720*ss3(pi/6)*Ca^3
+195644160*ss3(pi/6)*Ca^2*Nf*Tf
-39813120*ss3(pi/6)*Ca*Nf^2*Tf^2
-1772928*ss3(pi/2)*almom^3*Ca^3
+3157056*ss3(pi/2)*almom^2*Ca^3
-4727808*ss3(pi/2)*almom^2*Ca^2*Nf*Tf
+4758912*ss3(pi/2)*almom*Ca^3
+189547776*ss3(pi/2)*Ca^3
-156515328*ss3(pi/2)*Ca^2*Nf*Tf
+31850496*ss3(pi/2)*Ca*Nf^2*Tf^2
+2592*almom^4*Ca^3*pi^2
-137052*almom^4*Ca^3
+46656*almom^4*Ca^2*Nf*Tf
+2784*almom^3*Ca^3*pi^4
+117072*almom^3*Ca^3*pi^2
+81648*almom^3*Ca^3*z3
+361584*almom^3*Ca^3
+27648*almom^3*Ca^2*Nf*pi^2*Tf
-93312*almom^3*Ca^2*Nf*Tf
-19544*almom^2*Ca^3*pi^4
-216432*almom^2*Ca^3*pi^2
-234252*almom^2*Ca^3*z3
+1880820*almom^2*Ca^3
+9472*almom^2*Ca^2*Nf*pi^4*Tf
+445824*almom^2*Ca^2*Nf*pi^2*Tf
+217728*almom^2*Ca^2*Nf*Tf*z3
-1119744*almom^2*Ca^2*Nf*Tf
-1679616*almom^2*Ca*Cf*Nf*Tf
-33040*almom*Ca^3*pi^4
+1042848*almom*Ca^3*pi^2
-752328*almom*Ca^3*z3
+6689304*almom*Ca^3
-10240*almom*Ca^2*Nf*pi^4*Tf
-649728*almom*Ca^2*Nf*pi^2*Tf
-5225472*almom*Ca^2*Nf*Tf
-331776*almom*Ca*Cf*Nf*pi^2*Tf
-4478976*almom*Ca*Cf*Nf*Tf
-298848*Ca^3*pi^4
-15545088*Ca^3*pi^2
-13172544*Ca^3*z3
-66970800*Ca^3
+108672*Ca^2*Nf*pi^4*Tf
+13671936*Ca^2*Nf*pi^2*Tf
+32161536*Ca^2*Nf*Tf*z3
+55349568*Ca^2*Nf*Tf
+414720*Ca*Cf*Nf*pi^2*Tf
-32845824*Ca*Cf*Nf*Tf*z3
+36516096*Ca*Cf*Nf*Tf
-2820096*Ca*Nf^2*pi^2*Tf^2
-9953280*Ca*Nf^2*Tf^2*z3
-7838208*Ca*Nf^2*Tf^2
-1119744*Cf^2*Nf*Tf
+11943936*Cf*Nf^2*Tf^2*z3
-11446272*Cf*Nf^2*Tf^2)/559872*amom^4;


gamma_A_momacc(amom,almom) = 
(3*almom*Ca-13*Ca+8*Nf*Tf)/6*amom

+(36*psiprime(1/3)*almom^2*Ca^2
-246*psiprime(1/3)*almom*Ca^2
+96*psiprime(1/3)*almom*Ca*Nf*Tf
+390*psiprime(1/3)*Ca^2
-240*psiprime(1/3)*Ca*Nf*Tf
-81*almom^3*Ca^2
-24*almom^2*Ca^2*pi^2
+459*almom^2*Ca^2
-432*almom^2*Ca*Nf*Tf
+164*almom*Ca^2*pi^2
+675*almom*Ca^2
-64*almom*Ca*Nf*pi^2*Tf
-864*almom*Ca*Nf*Tf
-260*Ca^2*pi^2
-2484*Ca^2
+160*Ca*Nf*pi^2*Tf
+2376*Ca*Nf*Tf
+2592*Cf*Nf*Tf)/648*amom^2

+(-1539*sqrt(3)*ln(3)^2*almom^3*Ca^3*pi
+8046*sqrt(3)*ln(3)^2*almom^2*Ca^3*pi
-4104*sqrt(3)*ln(3)^2*almom^2*Ca^2*Nf*pi*Tf
+16470*sqrt(3)*ln(3)^2*almom*Ca^3*pi
-6696*sqrt(3)*ln(3)^2*almom*Ca^2*Nf*pi*Tf
-97227*sqrt(3)*ln(3)^2*Ca^3*pi
+104760*sqrt(3)*ln(3)^2*Ca^2*Nf*pi*Tf
-27648*sqrt(3)*ln(3)^2*Ca*Nf^2*pi*Tf^2
+18468*sqrt(3)*ln(3)*almom^3*Ca^3*pi
-96552*sqrt(3)*ln(3)*almom^2*Ca^3*pi
+49248*sqrt(3)*ln(3)*almom^2*Ca^2*Nf*pi*Tf
-197640*sqrt(3)*ln(3)*almom*Ca^3*pi
+80352*sqrt(3)*ln(3)*almom*Ca^2*Nf*pi*Tf
+1166724*sqrt(3)*ln(3)*Ca^3*pi
-1257120*sqrt(3)*ln(3)*Ca^2*Nf*pi*Tf
+331776*sqrt(3)*ln(3)*Ca*Nf^2*pi*Tf^2
+1653*sqrt(3)*almom^3*Ca^3*pi^3
-8642*sqrt(3)*almom^2*Ca^3*pi^3
+4408*sqrt(3)*almom^2*Ca^2*Nf*pi^3*Tf
-17690*sqrt(3)*almom*Ca^3*pi^3
+7192*sqrt(3)*almom*Ca^2*Nf*pi^3*Tf
+104429*sqrt(3)*Ca^3*pi^3
-112520*sqrt(3)*Ca^2*Nf*pi^3*Tf
+29696*sqrt(3)*Ca*Nf^2*pi^3*Tf^2
+3024*psiprime(1/3)^2*almom^3*Ca^3
-28224*psiprime(1/3)^2*almom^2*Ca^3
+8064*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
+84420*psiprime(1/3)^2*almom*Ca^3
-40320*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
-81900*psiprime(1/3)^2*Ca^3
+50400*psiprime(1/3)^2*Ca^2*Nf*Tf
-3888*psiprime(1/3)*almom^4*Ca^3
-4032*psiprime(1/3)*almom^3*Ca^3*pi^2
-70956*psiprime(1/3)*almom^3*Ca^3
-31104*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
+37632*psiprime(1/3)*almom^2*Ca^3*pi^2
+416988*psiprime(1/3)*almom^2*Ca^3
-10752*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
-272160*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
-112560*psiprime(1/3)*almom*Ca^3*pi^2
+1274184*psiprime(1/3)*almom*Ca^3
+53760*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
-573696*psiprime(1/3)*almom*Ca^2*Nf*Tf
+248832*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
+55296*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
+109200*psiprime(1/3)*Ca^3*pi^2
-5772384*psiprime(1/3)*Ca^3
-67200*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
+6785856*psiprime(1/3)*Ca^2*Nf*Tf
-622080*psiprime(1/3)*Ca*Cf*Nf*Tf
-2115072*psiprime(1/3)*Ca*Nf^2*Tf^2
-162*psiprime3(1/3)*almom^3*Ca^3
+2727*psiprime3(1/3)*almom^2*Ca^3
-432*psiprime3(1/3)*almom^2*Ca^2*Nf*Tf
+216*psiprime3(1/3)*almom*Ca^3
+5400*psiprime3(1/3)*almom*Ca^2*Nf*Tf
-38961*psiprime3(1/3)*Ca^3
+23976*psiprime3(1/3)*Ca^2*Nf*Tf
-664848*ss2(pi/6)*almom^3*Ca^3
+3475872*ss2(pi/6)*almom^2*Ca^3
-1772928*ss2(pi/6)*almom^2*Ca^2*Nf*Tf
+7115040*ss2(pi/6)*almom*Ca^3
-2892672*ss2(pi/6)*almom*Ca^2*Nf*Tf
-42002064*ss2(pi/6)*Ca^3
+45256320*ss2(pi/6)*Ca^2*Nf*Tf
-11943936*ss2(pi/6)*Ca*Nf^2*Tf^2
+1329696*ss2(pi/2)*almom^3*Ca^3
-6951744*ss2(pi/2)*almom^2*Ca^3
+3545856*ss2(pi/2)*almom^2*Ca^2*Nf*Tf
-14230080*ss2(pi/2)*almom*Ca^3
+5785344*ss2(pi/2)*almom*Ca^2*Nf*Tf
+84004128*ss2(pi/2)*Ca^3
-90512640*ss2(pi/2)*Ca^2*Nf*Tf
+23887872*ss2(pi/2)*Ca*Nf^2*Tf^2
+1108080*ss3(pi/6)*almom^3*Ca^3
-5793120*ss3(pi/6)*almom^2*Ca^3
+2954880*ss3(pi/6)*almom^2*Ca^2*Nf*Tf
-11858400*ss3(pi/6)*almom*Ca^3
+4821120*ss3(pi/6)*almom*Ca^2*Nf*Tf
+70003440*ss3(pi/6)*Ca^3
-75427200*ss3(pi/6)*Ca^2*Nf*Tf
+19906560*ss3(pi/6)*Ca*Nf^2*Tf^2
-886464*ss3(pi/2)*almom^3*Ca^3
+4634496*ss3(pi/2)*almom^2*Ca^3
-2363904*ss3(pi/2)*almom^2*Ca^2*Nf*Tf
+9486720*ss3(pi/2)*almom*Ca^3
-3856896*ss3(pi/2)*almom*Ca^2*Nf*Tf
-56002752*ss3(pi/2)*Ca^3
+60341760*ss3(pi/2)*Ca^2*Nf*Tf
-15925248*ss3(pi/2)*Ca*Nf^2*Tf^2
+2592*almom^4*Ca^3*pi^2
-59778*almom^4*Ca^3
+23328*almom^4*Ca^2*Nf*Tf
+1776*almom^3*Ca^3*pi^4
+47304*almom^3*Ca^3*pi^2
+40824*almom^3*Ca^3*z3
+209952*almom^3*Ca^3
+20736*almom^3*Ca^2*Nf*pi^2*Tf
-19816*almom^2*Ca^3*pi^4
-277992*almom^2*Ca^3*pi^2
-319788*almom^2*Ca^3*z3
-227448*almom^2*Ca^3
+4736*almom^2*Ca^2*Nf*pi^4*Tf
+181440*almom^2*Ca^2*Nf*pi^2*Tf
+108864*almom^2*Ca^2*Nf*Tf*z3
-93312*almom^2*Ca^2*Nf*Tf
-839808*almom^2*Ca*Cf*Nf*Tf
+36944*almom*Ca^3*pi^4
-849456*almom*Ca^3*pi^2
-3457404*almom*Ca^3*z3
+2994732*almom*Ca^3
-32320*almom*Ca^2*Nf*pi^4*Tf
+382464*almom*Ca^2*Nf*pi^2*Tf
+1158624*almom*Ca^2*Nf*Tf*z3
-2947104*almom*Ca^2*Nf*Tf
-165888*almom*Ca*Cf*Nf*pi^2*Tf
-2239488*almom*Ca*Cf*Nf*Tf
-36864*almom*Ca*Nf^2*pi^2*Tf^2
+248832*almom*Ca*Nf^2*Tf^2
+67496*Ca^3*pi^4
+3848256*Ca^3*pi^2
+10207944*Ca^3*z3
-17386164*Ca^3
-41536*Ca^2*Nf*pi^4*Tf
-4523904*Ca^2*Nf*pi^2*Tf
-1337472*Ca^2*Nf*Tf*z3
+17153856*Ca^2*Nf*Tf
+414720*Ca*Cf*Nf*pi^2*Tf
-16422912*Ca*Cf*Nf*Tf*z3
+15738624*Ca*Cf*Nf*Tf
+1410048*Ca*Nf^2*pi^2*Tf^2
-995328*Ca*Nf^2*Tf^2*z3
-2799360*Ca*Nf^2*Tf^2
-559872*Cf^2*Nf*Tf
+5971968*Cf*Nf^2*Tf^2*z3
-5723136*Cf*Nf^2*Tf^2)/279936*amom^3;

 
gamma_c_momacc(amom,almom) =

Ca*(almom-3)/4*amom

+Ca*(12*psiprime(1/3)*almom^2*Ca
-66*psiprime(1/3)*almom*Ca
+90*psiprime(1/3)*Ca
-8*almom^2*Ca*pi^2
+108*almom^2*Ca
+44*almom*Ca*pi^2
-81*almom*Ca
-60*Ca*pi^2
-432*Ca
+216*Nf*Tf)/432*amom^2

+Ca*(
-513*sqrt(3)*ln(3)^2*almom^3*Ca^2*pi
+1998*sqrt(3)*ln(3)^2*almom^2*Ca^2*pi
+6102*sqrt(3)*ln(3)^2*almom*Ca^2*pi
-3456*sqrt(3)*ln(3)^2*almom*Ca*Nf*pi*Tf
-22437*sqrt(3)*ln(3)^2*Ca^2*pi
+10368*sqrt(3)*ln(3)^2*Ca*Nf*pi*Tf
+6156*sqrt(3)*ln(3)*almom^3*Ca^2*pi
-23976*sqrt(3)*ln(3)*almom^2*Ca^2*pi
-73224*sqrt(3)*ln(3)*almom*Ca^2*pi
+41472*sqrt(3)*ln(3)*almom*Ca*Nf*pi*Tf
+269244*sqrt(3)*ln(3)*Ca^2*pi
-124416*sqrt(3)*ln(3)*Ca*Nf*pi*Tf
+551*sqrt(3)*almom^3*Ca^2*pi^3
-2146*sqrt(3)*almom^2*Ca^2*pi^3
-6554*sqrt(3)*almom*Ca^2*pi^3
+3712*sqrt(3)*almom*Ca*Nf*pi^3*Tf
+24099*sqrt(3)*Ca^2*pi^3
-11136*sqrt(3)*Ca*Nf*pi^3*Tf
+1008*psiprime(1/3)^2*almom^3*Ca^2
-8064*psiprime(1/3)^2*almom^2*Ca^2
+21420*psiprime(1/3)^2*almom*Ca^2
-18900*psiprime(1/3)^2*Ca^2
+1296*psiprime(1/3)*almom^4*Ca^2
-1344*psiprime(1/3)*almom^3*Ca^2*pi^2
-32724*psiprime(1/3)*almom^3*Ca^2
+10752*psiprime(1/3)*almom^2*Ca^2*pi^2
+68148*psiprime(1/3)*almom^2*Ca^2
+6912*psiprime(1/3)*almom^2*Ca*Nf*Tf
-28560*psiprime(1/3)*almom*Ca^2*pi^2
+515160*psiprime(1/3)*almom*Ca^2
-264384*psiprime(1/3)*almom*Ca*Nf*Tf
+25200*psiprime(1/3)*Ca^2*pi^2
-1365984*psiprime(1/3)*Ca^2
+741312*psiprime(1/3)*Ca*Nf*Tf
-54*psiprime3(1/3)*almom^3*Ca^2
+837*psiprime3(1/3)*almom^2*Ca^2
+972*psiprime3(1/3)*almom*Ca^2
-8991*psiprime3(1/3)*Ca^2
-221616*ss2(pi/6)*almom^3*Ca^2
+863136*ss2(pi/6)*almom^2*Ca^2
+2636064*ss2(pi/6)*almom*Ca^2
-1492992*ss2(pi/6)*almom*Ca*Nf*Tf
-9692784*ss2(pi/6)*Ca^2
+4478976*ss2(pi/6)*Ca*Nf*Tf
+443232*ss2(pi/2)*almom^3*Ca^2
-1726272*ss2(pi/2)*almom^2*Ca^2
-5272128*ss2(pi/2)*almom*Ca^2
+2985984*ss2(pi/2)*almom*Ca*Nf*Tf
+19385568*ss2(pi/2)*Ca^2
-8957952*ss2(pi/2)*Ca*Nf*Tf
+369360*ss3(pi/6)*almom^3*Ca^2
-1438560*ss3(pi/6)*almom^2*Ca^2
-4393440*ss3(pi/6)*almom*Ca^2
+2488320*ss3(pi/6)*almom*Ca*Nf*Tf
+16154640*ss3(pi/6)*Ca^2
-7464960*ss3(pi/6)*Ca*Nf*Tf
-295488*ss3(pi/2)*almom^3*Ca^2
+1150848*ss3(pi/2)*almom^2*Ca^2
+3514752*ss3(pi/2)*almom*Ca^2
-1990656*ss3(pi/2)*almom*Ca*Nf*Tf
-12923712*ss3(pi/2)*Ca^2
+5971968*ss3(pi/2)*Ca*Nf*Tf
-864*almom^4*Ca^2*pi^2
-5832*almom^4*Ca^2
+592*almom^3*Ca^2*pi^4
+21816*almom^3*Ca^2*pi^2
+19440*almom^3*Ca^2*z3
+73872*almom^3*Ca^2
-5816*almom^2*Ca^2*pi^4
-45432*almom^2*Ca^2*pi^2
-24300*almom^2*Ca^2*z3
-109350*almom^2*Ca^2
-4608*almom^2*Ca*Nf*pi^2*Tf
-15552*almom^2*Ca*Nf*Tf
+6928*almom*Ca^2*pi^4
-343440*almom*Ca^2*pi^2
-745524*almom*Ca^2*z3
+977832*almom*Ca^2
+176256*almom*Ca*Nf*pi^2*Tf
+342144*almom*Ca*Nf*Tf*z3
-381024*almom*Ca*Nf*Tf
+15576*Ca^2*pi^4
+910656*Ca^2*pi^2
+2128680*Ca^2*z3
-4079484*Ca^2
-494208*Ca*Nf*pi^2*Tf
-653184*Ca*Nf*Tf*z3
+3367008*Ca*Nf*Tf
+279936*Cf*Nf*Tf
-622080*Nf^2*Tf^2)/186624*amom^3;

 
gamma_q_momacc(amom,almom) = 

almom*amom*Cf

+Cf*(12*psiprime(1/3)*almom^2*Ca
-30*psiprime(1/3)*almom*Ca
-8*almom^2*Ca*pi^2
+27*almom^2*Ca
+20*almom*Ca*pi^2
+675*Ca
-162*Cf
-216*Nf*Tf)/108*amom^2

+Cf*(
-513*sqrt(3)*ln(3)^2*almom^3*Ca^2*pi
+459*sqrt(3)*ln(3)^2*almom^2*Ca^2*pi
+7479*sqrt(3)*ln(3)^2*almom*Ca^2*pi
-3456*sqrt(3)*ln(3)^2*almom*Ca*Nf*pi*Tf
+6156*sqrt(3)*ln(3)*almom^3*Ca^2*pi
-5508*sqrt(3)*ln(3)*almom^2*Ca^2*pi
-89748*sqrt(3)*ln(3)*almom*Ca^2*pi
+41472*sqrt(3)*ln(3)*almom*Ca*Nf*pi*Tf
+551*sqrt(3)*almom^3*Ca^2*pi^3
-493*sqrt(3)*almom^2*Ca^2*pi^3
-8033*sqrt(3)*almom*Ca^2*pi^3
+3712*sqrt(3)*almom*Ca*Nf*pi^3*Tf
+1008*psiprime(1/3)^2*almom^3*Ca^2
-5040*psiprime(1/3)^2*almom^2*Ca^2
+6300*psiprime(1/3)^2*almom*Ca^2
+1296*psiprime(1/3)*almom^4*Ca^2
-1344*psiprime(1/3)*almom^3*Ca^2*pi^2
-36612*psiprime(1/3)*almom^3*Ca^2
+6720*psiprime(1/3)*almom^2*Ca^2*pi^2
-22248*psiprime(1/3)*almom^2*Ca^2
+6912*psiprime(1/3)*almom^2*Ca*Nf*Tf
-8400*psiprime(1/3)*almom*Ca^2*pi^2
+554688*psiprime(1/3)*almom*Ca^2
-15552*psiprime(1/3)*almom*Ca*Cf
-285120*psiprime(1/3)*almom*Ca*Nf*Tf
-162000*psiprime(1/3)*Ca^2
+38880*psiprime(1/3)*Ca*Cf
+51840*psiprime(1/3)*Ca*Nf*Tf
-54*psiprime3(1/3)*almom^3*Ca^2
+675*psiprime3(1/3)*almom^2*Ca^2
+2997*psiprime3(1/3)*almom*Ca^2
-221616*ss2(pi/6)*almom^3*Ca^2
+198288*ss2(pi/6)*almom^2*Ca^2
+3230928*ss2(pi/6)*almom*Ca^2
-1492992*ss2(pi/6)*almom*Ca*Nf*Tf
+443232*ss2(pi/2)*almom^3*Ca^2
-396576*ss2(pi/2)*almom^2*Ca^2
-6461856*ss2(pi/2)*almom*Ca^2
+2985984*ss2(pi/2)*almom*Ca*Nf*Tf
+369360*ss3(pi/6)*almom^3*Ca^2
-330480*ss3(pi/6)*almom^2*Ca^2
-5384880*ss3(pi/6)*almom*Ca^2
+2488320*ss3(pi/6)*almom*Ca*Nf*Tf
-295488*ss3(pi/2)*almom^3*Ca^2
+264384*ss3(pi/2)*almom^2*Ca^2
+4307904*ss3(pi/2)*almom*Ca^2
-1990656*ss3(pi/2)*almom*Ca*Nf*Tf
-864*almom^4*Ca^2*pi^2
-5832*almom^4*Ca^2
+592*almom^3*Ca^2*pi^4
+24408*almom^3*Ca^2*pi^2
+19440*almom^3*Ca^2*z3
+33048*almom^3*Ca^2
-11664*almom^3*Ca*Cf
-4040*almom^2*Ca^2*pi^4
+14832*almom^2*Ca^2*pi^2
-972*almom^2*Ca^2*z3
-207036*almom^2*Ca^2
-34992*almom^2*Ca*Cf
-4608*almom^2*Ca*Nf*pi^2*Tf
+77760*almom^2*Ca*Nf*Tf
-5192*almom*Ca^2*pi^4
-369792*almom*Ca^2*pi^2
-1127520*almom*Ca^2*z3
-44712*almom*Ca^2
+10368*almom*Ca*Cf*pi^2
+139968*almom*Ca*Cf
+190080*almom*Ca*Nf*pi^2*Tf
+435456*almom*Ca*Nf*Tf*z3
-15552*almom*Ca*Nf*Tf
+108000*Ca^2*pi^2
-1428840*Ca^2*z3
+2860596*Ca^2
-25920*Ca*Cf*pi^2
+559872*Ca*Cf*z3
-1014768*Ca*Cf
-34560*Ca*Nf*pi^2*Tf
+373248*Ca*Nf*Tf*z3
-1508544*Ca*Nf*Tf
+69984*Cf^2
-93312*Cf*Nf*Tf
+124416*Nf^2*Tf^2)/46656*amom^3;

gamma_al_momacc(amom,almom) =

( - 3*almom*Ca + 26*Ca - 16*Nf*Tf)/12*amom 

+( - 36*psiprime(1/3)*almom^2*Ca^2
+402*psiprime(1/3)*almom*Ca^2
-192*psiprime(1/3)*almom*Ca*Nf*Tf
-780*psiprime(1/3)*Ca^2
+480*psiprime(1/3)*Ca*Nf*Tf
+162*almom^3*Ca^2
+24*almom^2*Ca^2*pi^2
-675*almom^2*Ca^2
+864*almom^2*Ca*Nf*Tf
-268*almom*Ca^2*pi^2
-1107*almom*Ca^2
+128*almom*Ca*Nf*pi^2*Tf
+1728*almom*Ca*Nf*Tf
+520*Ca^2*pi^2
+4968*Ca^2
-320*Ca*Nf*pi^2*Tf
-4752*Ca*Nf*Tf
-5184*Cf*Nf*Tf)/1296*amom^2

+(1539*sqrt(3)*ln(3)^2*almom^3*Ca^3*pi
-14715*sqrt(3)*ln(3)^2*almom^2*Ca^3*pi
+8208*sqrt(3)*ln(3)^2*almom^2*Ca^2*Nf*pi*Tf
-10503*sqrt(3)*ln(3)^2*almom*Ca^3*pi
+3024*sqrt(3)*ln(3)^2*almom*Ca^2*Nf*pi*Tf
+194454*sqrt(3)*ln(3)^2*Ca^3*pi
-209520*sqrt(3)*ln(3)^2*Ca^2*Nf*pi*Tf
+55296*sqrt(3)*ln(3)^2*Ca*Nf^2*pi*Tf^2
-18468*sqrt(3)*ln(3)*almom^3*Ca^3*pi
+176580*sqrt(3)*ln(3)*almom^2*Ca^3*pi
-98496*sqrt(3)*ln(3)*almom^2*Ca^2*Nf*pi*Tf
+126036*sqrt(3)*ln(3)*almom*Ca^3*pi
-36288*sqrt(3)*ln(3)*almom*Ca^2*Nf*pi*Tf
-2333448*sqrt(3)*ln(3)*Ca^3*pi
+2514240*sqrt(3)*ln(3)*Ca^2*Nf*pi*Tf
-663552*sqrt(3)*ln(3)*Ca*Nf^2*pi*Tf^2
-1653*sqrt(3)*almom^3*Ca^3*pi^3
+15805*sqrt(3)*almom^2*Ca^3*pi^3
-8816*sqrt(3)*almom^2*Ca^2*Nf*pi^3*Tf
+11281*sqrt(3)*almom*Ca^3*pi^3
-3248*sqrt(3)*almom*Ca^2*Nf*pi^3*Tf
-208858*sqrt(3)*Ca^3*pi^3
+225040*sqrt(3)*Ca^2*Nf*pi^3*Tf
-59392*sqrt(3)*Ca*Nf^2*pi^3*Tf^2
-3024*psiprime(1/3)^2*almom^3*Ca^3
+41328*psiprime(1/3)^2*almom^2*Ca^3
-16128*psiprime(1/3)^2*almom^2*Ca^2*Nf*Tf
-149940*psiprime(1/3)^2*almom*Ca^3
+80640*psiprime(1/3)^2*almom*Ca^2*Nf*Tf
+163800*psiprime(1/3)^2*Ca^3
-100800*psiprime(1/3)^2*Ca^2*Nf*Tf
+11664*psiprime(1/3)*almom^4*Ca^3
+4032*psiprime(1/3)*almom^3*Ca^3*pi^2
+47628*psiprime(1/3)*almom^3*Ca^3
+62208*psiprime(1/3)*almom^3*Ca^2*Nf*Tf
-55104*psiprime(1/3)*almom^2*Ca^3*pi^2
-916272*psiprime(1/3)*almom^2*Ca^3
+21504*psiprime(1/3)*almom^2*Ca^2*Nf*pi^2*Tf
+565056*psiprime(1/3)*almom^2*Ca^2*Nf*Tf
+199920*psiprime(1/3)*almom*Ca^3*pi^2
-1137024*psiprime(1/3)*almom*Ca^3
-107520*psiprime(1/3)*almom*Ca^2*Nf*pi^2*Tf
+354240*psiprime(1/3)*almom*Ca^2*Nf*Tf
-497664*psiprime(1/3)*almom*Ca*Cf*Nf*Tf
-110592*psiprime(1/3)*almom*Ca*Nf^2*Tf^2
-218400*psiprime(1/3)*Ca^3*pi^2
+11544768*psiprime(1/3)*Ca^3
+134400*psiprime(1/3)*Ca^2*Nf*pi^2*Tf
-13571712*psiprime(1/3)*Ca^2*Nf*Tf
+1244160*psiprime(1/3)*Ca*Cf*Nf*Tf
+4230144*psiprime(1/3)*Ca*Nf^2*Tf^2
-567*psiprime3(1/3)*almom^2*Ca^3
-4968*psiprime3(1/3)*almom*Ca^3
-3024*psiprime3(1/3)*almom*Ca^2*Nf*Tf
+85644*psiprime3(1/3)*Ca^3
-52704*psiprime3(1/3)*Ca^2*Nf*Tf
+664848*ss2(pi/6)*almom^3*Ca^3
-6356880*ss2(pi/6)*almom^2*Ca^3
+3545856*ss2(pi/6)*almom^2*Ca^2*Nf*Tf
-4537296*ss2(pi/6)*almom*Ca^3
+1306368*ss2(pi/6)*almom*Ca^2*Nf*Tf
+84004128*ss2(pi/6)*Ca^3
-90512640*ss2(pi/6)*Ca^2*Nf*Tf
+23887872*ss2(pi/6)*Ca*Nf^2*Tf^2
-1329696*ss2(pi/2)*almom^3*Ca^3
+12713760*ss2(pi/2)*almom^2*Ca^3
-7091712*ss2(pi/2)*almom^2*Ca^2*Nf*Tf
+9074592*ss2(pi/2)*almom*Ca^3
-2612736*ss2(pi/2)*almom*Ca^2*Nf*Tf
-168008256*ss2(pi/2)*Ca^3
+181025280*ss2(pi/2)*Ca^2*Nf*Tf
-47775744*ss2(pi/2)*Ca*Nf^2*Tf^2
-1108080*ss3(pi/6)*almom^3*Ca^3
+10594800*ss3(pi/6)*almom^2*Ca^3
-5909760*ss3(pi/6)*almom^2*Ca^2*Nf*Tf
+7562160*ss3(pi/6)*almom*Ca^3
-2177280*ss3(pi/6)*almom*Ca^2*Nf*Tf
-140006880*ss3(pi/6)*Ca^3
+150854400*ss3(pi/6)*Ca^2*Nf*Tf
-39813120*ss3(pi/6)*Ca*Nf^2*Tf^2
+886464*ss3(pi/2)*almom^3*Ca^3
-8475840*ss3(pi/2)*almom^2*Ca^3
+4727808*ss3(pi/2)*almom^2*Ca^2*Nf*Tf
-6049728*ss3(pi/2)*almom*Ca^3
+1741824*ss3(pi/2)*almom*Ca^2*Nf*Tf
+112005504*ss3(pi/2)*Ca^3
-120683520*ss3(pi/2)*Ca^2*Nf*Tf
+31850496*ss3(pi/2)*Ca*Nf^2*Tf^2
-7776*almom^4*Ca^3*pi^2
+102060*almom^4*Ca^3
-46656*almom^4*Ca^2*Nf*Tf
-1344*almom^3*Ca^3*pi^4
-31752*almom^3*Ca^3*pi^2
+5832*almom^3*Ca^3*(1/36*psiprime3(1/3))
+5832*almom^3*Ca^3*(-2/27*pi^4)
-23328*almom^3*Ca^3*z3
-294516*almom^3*Ca^3
-41472*almom^3*Ca^2*Nf*pi^2*Tf
+19880*almom^2*Ca^3*pi^4
+610848*almom^2*Ca^3*pi^2
-103032*almom^2*Ca^3*(1/36*psiprime3(1/3))
-103032*almom^2*Ca^3*(-2/27*pi^4)
+689148*almom^2*Ca^3*z3
+174960*almom^2*Ca^3
-7168*almom^2*Ca^2*Nf*pi^4*Tf
-376704*almom^2*Ca^2*Nf*pi^2*Tf
+31104*almom^2*Ca^2*Nf*(1/36*psiprime3(1/3))*Tf
+31104*almom^2*Ca^2*Nf*(-2/27*pi^4)*Tf
-217728*almom^2*Ca^2*Nf*Tf*z3
+279936*almom^2*Ca^2*Nf*Tf
+1679616*almom^2*Ca*Cf*Nf*Tf
-53392*almom*Ca^3*pi^4
+758016*almom*Ca^3*pi^2
+486972*almom*Ca^3*(1/36*psiprime3(1/3))
+486972*almom*Ca^3*(-2/27*pi^4)
+4512024*almom*Ca^3*z3
-4114476*almom*Ca^3
+43904*almom*Ca^2*Nf*pi^4*Tf
-236160*almom*Ca^2*Nf*pi^2*Tf
-279936*almom*Ca^2*Nf*(1/36*psiprime3(1/3))*Tf
-279936*almom*Ca^2*Nf*(-2/27*pi^4)*Tf
-1290816*almom*Ca^2*Nf*Tf*z3
+5101056*almom*Ca^2*Nf*Tf
+331776*almom*Ca*Cf*Nf*pi^2*Tf
+4478976*almom*Ca*Cf*Nf*Tf
+73728*almom*Ca*Nf^2*pi^2*Tf^2
-497664*almom*Ca*Nf^2*Tf^2
-155584*Ca^3*pi^4
-7696512*Ca^3*pi^2
-277992*Ca^3*(1/36*psiprime3(1/3))
-277992*Ca^3*(-2/27*pi^4)
-20415888*Ca^3*z3
+34772328*Ca^3
+95744*Ca^2*Nf*pi^4*Tf
+9047808*Ca^2*Nf*pi^2*Tf
+171072*Ca^2*Nf*(1/36*psiprime3(1/3))*Tf
+171072*Ca^2*Nf*(-2/27*pi^4)*Tf
+2674944*Ca^2*Nf*Tf*z3
-34307712*Ca^2*Nf*Tf
-829440*Ca*Cf*Nf*pi^2*Tf
+32845824*Ca*Cf*Nf*Tf*z3
-31477248*Ca*Cf*Nf*Tf
-2820096*Ca*Nf^2*pi^2*Tf^2
+1990656*Ca*Nf^2*Tf^2*z3
+5598720*Ca*Nf^2*Tf^2
+1119744*Cf^2*Nf*Tf
-11943936*Cf*Nf^2*Tf^2*z3
+11446272*Cf*Nf^2*Tf^2)/559872*amom^3;

c_g_momh(a,al) = 

1 + (12*psiprime(1/3)*al*Ca
-30*psiprime(1/3)*Ca
-27*al^2*Ca
-8*al*Ca*pi^2
-108*al*Ca
+20*Ca*pi^2
-669*Ca
+240*Nf*Tf)/216*a
+(288*sqrt(3)*psiprime(1/3)^2*al^2*Ca^2
-1440*sqrt(3)*psiprime(1/3)^2*al*Ca^2
+1800*sqrt(3)*psiprime(1/3)^2*Ca^2
+648*sqrt(3)*psiprime(1/3)*al^3*Ca^2
-384*sqrt(3)*psiprime(1/3)*al^2*Ca^2*pi^2
-43416*sqrt(3)*psiprime(1/3)*al^2*Ca^2
+1920*sqrt(3)*psiprime(1/3)*al*Ca^2*pi^2
-20160*sqrt(3)*psiprime(1/3)*al*Ca^2
+12672*sqrt(3)*psiprime(1/3)*al*Ca*Nf*Tf
-2400*sqrt(3)*psiprime(1/3)*Ca^2*pi^2
+449748*sqrt(3)*psiprime(1/3)*Ca^2
-249984*sqrt(3)*psiprime(1/3)*Ca*Nf*Tf
-54*sqrt(3)*psiprime3(1/3)*al^2*Ca^2
+675*sqrt(3)*psiprime3(1/3)*al*Ca^2
+2997*sqrt(3)*psiprime3(1/3)*Ca^2
-221616*sqrt(3)*ss2(pi/6)*al^2*Ca^2
+198288*sqrt(3)*ss2(pi/6)*al*Ca^2
+3230928*sqrt(3)*ss2(pi/6)*Ca^2
-1492992*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+443232*sqrt(3)*ss2(pi/2)*al^2*Ca^2
-396576*sqrt(3)*ss2(pi/2)*al*Ca^2
-6461856*sqrt(3)*ss2(pi/2)*Ca^2
+2985984*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+369360*sqrt(3)*ss3(pi/6)*al^2*Ca^2
-330480*sqrt(3)*ss3(pi/6)*al*Ca^2
-5384880*sqrt(3)*ss3(pi/6)*Ca^2
+2488320*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
-295488*sqrt(3)*ss3(pi/2)*al^2*Ca^2
+264384*sqrt(3)*ss3(pi/2)*al*Ca^2
+4307904*sqrt(3)*ss3(pi/2)*Ca^2
-1990656*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+2187*sqrt(3)*al^4*Ca^2
-432*sqrt(3)*al^3*Ca^2*pi^2
+2916*sqrt(3)*al^3*Ca^2
+272*sqrt(3)*al^2*Ca^2*pi^4
+28944*sqrt(3)*al^2*Ca^2*pi^2
+13608*sqrt(3)*al^2*Ca^2*z3
+61722*sqrt(3)*al^2*Ca^2
-38880*sqrt(3)*al^2*Ca*Nf*Tf
-2440*sqrt(3)*al*Ca^2*pi^4
+13440*sqrt(3)*al*Ca^2*pi^2
-41796*sqrt(3)*al*Ca^2*z3
-118908*sqrt(3)*al*Ca^2
-8448*sqrt(3)*al*Ca*Nf*pi^2*Tf
-20736*sqrt(3)*al*Ca*Nf*Tf
-7192*sqrt(3)*Ca^2*pi^4
-299832*sqrt(3)*Ca^2*pi^2
-299376*sqrt(3)*Ca^2*z3
-2189709*sqrt(3)*Ca^2
+166656*sqrt(3)*Ca*Nf*pi^2*Tf
+622080*sqrt(3)*Ca*Nf*Tf*z3
+1124640*sqrt(3)*Ca*Nf*Tf
-746496*sqrt(3)*Cf*Nf*Tf*z3
+855360*sqrt(3)*Cf*Nf*Tf
-57600*sqrt(3)*Nf^2*Tf^2
-1539*ln(3)^2*al^2*Ca^2*pi
+1377*ln(3)^2*al*Ca^2*pi
+22437*ln(3)^2*Ca^2*pi
-10368*ln(3)^2*Ca*Nf*pi*Tf
+18468*ln(3)*al^2*Ca^2*pi
-16524*ln(3)*al*Ca^2*pi
-269244*ln(3)*Ca^2*pi
+124416*ln(3)*Ca*Nf*pi*Tf
+1653*al^2*Ca^2*pi^3
-1479*al*Ca^2*pi^3
-24099*Ca^2*pi^3
+11136*Ca*Nf*pi^3*Tf)/(93312*sqrt(3))*a^2;
 
c_a_momh(a,al) = 

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a

+ (162*al^3*Ca^2 + 324*al^2*Ca^2*z3 + 1836*al^2*Ca^2 + 5184*al*Ca^2*z3 
+ 2817*al*Ca^2 - 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 
- 20736*Ca*Nf*Tf*z3 - 69272*Ca*Nf*Tf + 41472*Cf*Nf*Tf*z3 - 47520*Cf*Nf*Tf 
+ 12800*Nf^2*Tf^2)/2592*a^2;
 
c_c_momh(a,al) = 

1 + Ca*a 

+ (Ca*(6*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 + 1943*Ca 
- 760*Nf*Tf))/192*a^2;

c_q_momh(a,al) = 

1 - al*Cf*a 

+ (Cf*( - 2*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 - 82*Ca 
+ 5*Cf + 28*Nf*Tf))/8*a^2;
 
c_al_momh(a,al) = 

1 + ( - 9*al^2*Ca - 36*al*Ca - 97*Ca + 80*Nf*Tf)/36*a 

+ (18*al^4*Ca^2 + 90*al^3*Ca^2 - 36*al^2*Ca^2*z3 + 301*al^2*Ca^2 
- 320*al^2*Ca*Nf*Tf - 468*al*Ca^2*z3 + 284*al*Ca^2 - 640*al*Ca*Nf*Tf 
+ 864*Ca^2*z3 - 7143*Ca^2 + 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf 
- 4608*Cf*Nf*Tf*z3 + 5280*Cf*Nf*Tf)/288*a^2;

amomh = 

a 

+ ( - 12*psiprime(1/3)*al*Ca
+30*psiprime(1/3)*Ca
+27*al^2*Ca
+8*al*Ca*pi^2
+108*al*Ca
-20*Ca*pi^2
+669*Ca
-240*Nf*Tf)/108*a^2

+(513*sqrt(3)*ln(3)^2*al^2*Ca^2*pi
-459*sqrt(3)*ln(3)^2*al*Ca^2*pi
-7479*sqrt(3)*ln(3)^2*Ca^2*pi
+3456*sqrt(3)*ln(3)^2*Ca*Nf*pi*Tf
-6156*sqrt(3)*ln(3)*al^2*Ca^2*pi
+5508*sqrt(3)*ln(3)*al*Ca^2*pi
+89748*sqrt(3)*ln(3)*Ca^2*pi
-41472*sqrt(3)*ln(3)*Ca*Nf*pi*Tf
-551*sqrt(3)*al^2*Ca^2*pi^3
+493*sqrt(3)*al*Ca^2*pi^3
+8033*sqrt(3)*Ca^2*pi^3
-3712*sqrt(3)*Ca*Nf*pi^3*Tf
+144*psiprime(1/3)^2*al^2*Ca^2
-720*psiprime(1/3)^2*al*Ca^2
+900*psiprime(1/3)^2*Ca^2
-2592*psiprime(1/3)*al^3*Ca^2
-192*psiprime(1/3)*al^2*Ca^2*pi^2
+40500*psiprime(1/3)*al^2*Ca^2
+960*psiprime(1/3)*al*Ca^2*pi^2
-8568*psiprime(1/3)*al*Ca^2
+4608*psiprime(1/3)*al*Ca*Nf*Tf
-1200*psiprime(1/3)*Ca^2*pi^2
-329328*psiprime(1/3)*Ca^2
+206784*psiprime(1/3)*Ca*Nf*Tf
+54*psiprime3(1/3)*al^2*Ca^2
-675*psiprime3(1/3)*al*Ca^2
-2997*psiprime3(1/3)*Ca^2
+221616*ss2(pi/6)*al^2*Ca^2
-198288*ss2(pi/6)*al*Ca^2
-3230928*ss2(pi/6)*Ca^2
+1492992*ss2(pi/6)*Ca*Nf*Tf
-443232*ss2(pi/2)*al^2*Ca^2
+396576*ss2(pi/2)*al*Ca^2
+6461856*ss2(pi/2)*Ca^2
-2985984*ss2(pi/2)*Ca*Nf*Tf
-369360*ss3(pi/6)*al^2*Ca^2
+330480*ss3(pi/6)*al*Ca^2
+5384880*ss3(pi/6)*Ca^2
-2488320*ss3(pi/6)*Ca*Nf*Tf
+295488*ss3(pi/2)*al^2*Ca^2
-264384*ss3(pi/2)*al*Ca^2
-4307904*ss3(pi/2)*Ca^2
+1990656*ss3(pi/2)*Ca*Nf*Tf
+1728*al^3*Ca^2*pi^2
+14580*al^3*Ca^2
-80*al^2*Ca^2*pi^4
-27000*al^2*Ca^2*pi^2
-13608*al^2*Ca^2*z3
+81648*al^2*Ca^2
+1480*al*Ca^2*pi^4
+5712*al*Ca^2*pi^2
+41796*al*Ca^2*z3
+552420*al*Ca^2
-3072*al*Ca*Nf*pi^2*Tf
-134784*al*Ca*Nf*Tf
+8392*Ca^2*pi^4
+219552*Ca^2*pi^2
+299376*Ca^2*z3
+3532392*Ca^2
-137856*Ca*Nf*pi^2*Tf
-622080*Ca*Nf*Tf*z3
-2088000*Ca*Nf*Tf
+746496*Cf*Nf*Tf*z3
-855360*Cf*Nf*Tf
+230400*Nf^2*Tf^2)/46656*a^3;

almomh =

al + (al*( - 9*al^2*Ca - 36*al*Ca - 97*Ca + 80*Nf*Tf))/36*a 

+ (al*(18*al^4*Ca^2 + 90*al^3*Ca^2 - 36*al^2*Ca^2*z3 + 301*al^2*Ca^2 
- 320*al^2*Ca*Nf*Tf - 468*al*Ca^2*z3 + 284*al*Ca^2 - 640*al*Ca*Nf*Tf 
+ 864*Ca^2*z3 - 7143*Ca^2 + 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf 
- 4608*Cf*Nf*Tf*z3 + 5280*Cf*Nf*Tf))/288*a^2;

sumgraphcfaccms =

       + Sigma_2 * (
          - 1/2
          )

       + Sigma_1 * (
          + 1/2
          )

       - a*Ca*Sigma_2 * (
          + 3/8
          - 5/108*pi^2
          + 1/8*al
          + 1/54*al*pi^2
          + 5/72*psiprime(1/3)
          - 1/36*psiprime(1/3)*al
          )

       - a*Ca*Sigma_1 * (
          - 3/8
          + 5/108*pi^2
          - 1/8*al
          - 1/54*al*pi^2
          - 5/72*psiprime(1/3)
          + 1/36*psiprime(1/3)*al
          )

       - a^2*Ca*Tf*Nf*Sigma_2 * (
          - 7/12
          - 4/3*z3
          - 409/486*pi^2
          - 1/6*al
          + 2/81*al*pi^2
          + 8*ss2(1/6*pi)
          - 16*ss2(1/2*pi)
          - 40/3*ss3(1/6*pi)
          + 32/3*ss3(1/2*pi)
          + 409/324*psiprime(1/3)
          - 1/27*psiprime(1/3)*al
          - 29/486/(sqrt(3))*pi^3
          - 2/3/(sqrt(3))*ln(3)*pi
          + 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca*Tf*Nf*Sigma_1 * (
          + 7/12
          + 4/3*z3
          + 409/486*pi^2
          + 1/6*al
          - 2/81*al*pi^2
          - 8*ss2(1/6*pi)
          + 16*ss2(1/2*pi)
          + 40/3*ss3(1/6*pi)
          - 32/3*ss3(1/2*pi)
          - 409/324*psiprime(1/3)
          + 1/27*psiprime(1/3)*al
          + 29/486/(sqrt(3))*pi^3
          + 2/3/(sqrt(3))*ln(3)*pi
          - 1/18/(sqrt(3))*ln(3)^2*pi
          )

       - a^2*Ca^2*Sigma_2 * (
          + 113/48
          + 271/96*z3
          + 2777/1944*pi^2
          + 37/864*pi^4
          + 13/8*al
          - 89/192*al*z3
          - 23/648*al*pi^2
          + 25/2592*al*pi^4
          - 5/96*al^2
          - 5/48*al^2*z3
          - 127/864*al^2*pi^2
          - 1/1296*al^2*pi^4
          + 1/32*al^3
          + 1/216*al^3*pi^2
          - 277/16*ss2(1/6*pi)
          - 17/16*ss2(1/6*pi)*al
          + 19/16*ss2(1/6*pi)*al^2
          + 277/8*ss2(1/2*pi)
          + 17/8*ss2(1/2*pi)*al
          - 19/8*ss2(1/2*pi)*al^2
          + 1385/48*ss3(1/6*pi)
          + 85/48*ss3(1/6*pi)*al
          - 95/48*ss3(1/6*pi)*al^2
          - 277/12*ss3(1/2*pi)
          - 17/12*ss3(1/2*pi)*al
          + 19/12*ss3(1/2*pi)*al^2
          - 2777/1296*psiprime(1/3)
          + 23/432*psiprime(1/3)*al
          + 127/576*psiprime(1/3)*al^2
          - 1/144*psiprime(1/3)*al^3
          - 37/2304*psiprime3(1/3)
          - 25/6912*psiprime3(1/3)*al
          + 1/3456*psiprime3(1/3)*al^2
          + 8033/62208/(sqrt(3))*pi^3
          + 493/62208/(sqrt(3))*al*pi^3
          - 551/62208/(sqrt(3))*al^2*pi^3
          + 277/192/(sqrt(3))*ln(3)*pi
          + 17/192/(sqrt(3))*ln(3)*al*pi
          - 19/192/(sqrt(3))*ln(3)*al^2*pi
          - 277/2304/(sqrt(3))*ln(3)^2*pi
          - 17/2304/(sqrt(3))*ln(3)^2*al*pi
          + 19/2304/(sqrt(3))*ln(3)^2*al^2*pi
          )

       - a^2*Ca^2*Sigma_1 * (
          - 113/48
          - 271/96*z3
          - 2777/1944*pi^2
          - 37/864*pi^4
          - 13/8*al
          + 89/192*al*z3
          + 23/648*al*pi^2
          - 25/2592*al*pi^4
          + 5/96*al^2
          + 5/48*al^2*z3
          + 127/864*al^2*pi^2
          + 1/1296*al^2*pi^4
          - 1/32*al^3
          - 1/216*al^3*pi^2
          + 277/16*ss2(1/6*pi)
          + 17/16*ss2(1/6*pi)*al
          - 19/16*ss2(1/6*pi)*al^2
          - 277/8*ss2(1/2*pi)
          - 17/8*ss2(1/2*pi)*al
          + 19/8*ss2(1/2*pi)*al^2
          - 1385/48*ss3(1/6*pi)
          - 85/48*ss3(1/6*pi)*al
          + 95/48*ss3(1/6*pi)*al^2
          + 277/12*ss3(1/2*pi)
          + 17/12*ss3(1/2*pi)*al
          - 19/12*ss3(1/2*pi)*al^2
          + 2777/1296*psiprime(1/3)
          - 23/432*psiprime(1/3)*al
          - 127/576*psiprime(1/3)*al^2
          + 1/144*psiprime(1/3)*al^3
          + 37/2304*psiprime3(1/3)
          + 25/6912*psiprime3(1/3)*al
          - 1/3456*psiprime3(1/3)*al^2
          - 8033/62208/(sqrt(3))*pi^3
          - 493/62208/(sqrt(3))*al*pi^3
          + 551/62208/(sqrt(3))*al^2*pi^3
          - 277/192/(sqrt(3))*ln(3)*pi
          - 17/192/(sqrt(3))*ln(3)*al*pi
          + 19/192/(sqrt(3))*ln(3)*al^2*pi
          + 277/2304/(sqrt(3))*ln(3)^2*pi
          + 17/2304/(sqrt(3))*ln(3)^2*al*pi
          - 19/2304/(sqrt(3))*ln(3)^2*al^2*pi
          );

sumgraphcfaccmomc =

       + Sigma_2 * (
          - 1/2
          )

       + Sigma_1 * (
          + 1/2
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


